PennyGS: Full Resolution 3DGS Training in Minutes on Consumer GPUs

3D Gaussian Splatting is increasingly fed by high-resolution captures from commodity devices, yet training still happens at reduced resolution with research-grade GPUs. We present PennyGS, a method to achieve full-resolution (4K) training of 3DGS on consumer GPUs by improving the efficiency of every stage of a training step. Improvements include a leaner splat with flat RGB color and a directional cone opacity, fused projection and key emission, forward rasterization optimizations with strided pixel sampling, an approximate tile SSIM loss, a warp-per-splat backward rasterization, and a fused backward projection and sparse Adam step. At the standard 30k-step budget, PennyGS is the fastest of 10 methods on Mip-NeRF 360 and Tanks&Temples 4K on all four GPUs at competitive quality, at least 3.9x faster than the quickest of the others, while peaking below 2 GB of GPU memory. On an RTX 3060, a full-resolution Mip-NeRF 360 scene trains in 6m 25s, faster than any other method trains it on an RTX 4090.

==> figsrc/_ck4_table.py <==
"""Table 6: checkerboard against half-resolution training, Table 1's language.

Quality here comes from data/ck4_rescored.jsonl, not from the training logs.
The runs skipped the render dump, so LPIPS had to be scored afterwards by
reloading each saved 80k model and rendering its validation views at full
resolution -- and once one metric is measured that way all three are, so the
row describes one evaluation instead of a mix of two.

That re-render also turned up a discrepancy worth recording. It reproduces the
logged checkerboard numbers to 0.004 dB, but lands up to 0.36 dB BELOW the
logged half-resolution ones -- and only on scenes whose full-resolution images
have an odd pixel dimension (garden, kitchen, counter, room); the four
even-sized scenes agree exactly. A half-resolution run derives its cameras from
the halved images, and halving an odd dimension rounds, so scoring it against
full-resolution ground truth carries a half-pixel offset that flatters it. The
corrected numbers are below, which widens the gap slightly rather than
narrowing it. Table 5's half-resolution rows come from the fleet and are still
uncorrected, so if anything they understate what half resolution costs.
"""
import _tabfmt
import json
import os
from collections import defaultdict

from _tabfmt import mmss
from _fit import open_ as fit_open, close_ as fit_close

RESCORED = os.path.join(os.path.dirname(os.path.abspath(__file__)),
                        "data", "ck4_rescored.jsonl")
_KEY = {"psnr": "psnr_rendered", "ssim": "ssim_rendered",
        "lpips": "lpips_alex_r1"}


def _rescored():
    """{arm: {scene: row}} from the re-render pass."""
    by = defaultdict(dict)
    with open(RESCORED, encoding="utf-8") as f:
        for ln in f:
            r = json.loads(ln)
            by[r["arm"].lower()][r["scene"]] = r
    return by


def _mean(scenes, key):
    """Equal weight per scene, matching how the timings are pooled."""
    v = [r[_KEY[key]] for r in scenes.values()]
    return sum(v) / len(v)

CAPTION = (
    r"\caption{Checkerboard sampling against half-resolution training, "
    r"with the rest of the system unchanged: same schedule, same loss, same backward, "
    r"\num{80000} steps over the seven Mip-NeRF~360 scenes, each scene weighted equally. "
    r"Both are scored by rendering the saved models at full resolution. Half-resolution training is the "
    r"cheaper of the two and reaches a lower ceiling; checkerboard spends the same "
    r"per-step pixel budget without giving up detail. Time is pure training wall-clock.}")


def write(path, arms, rows, pooled, tier="3070", table_label=None):
    """`table_label` overrides an arm's name for the table only.

    The names in `arms` are shared with the Fig. 6 legend, which goes through
    matplotlib and cannot take \\nicefrac or any other math. The legend keeps
    a plain-text spelling and the table takes the set one; both say the same
    thing and neither has to be spelled the other's way. Same split, and the
    same reason, as _sampling_table.
    """
    table_label = table_label or {}
    L = [r"% Strided sampling vs half resolution, generated by figsrc/build_sampling.py",
         r"% Do not edit by hand; edit the generator and re-run."]
    rs = _rescored()
    # Iters sits centred right after the label, as in Table 3. Both arms carry
    # the same budget, which is the point of showing it: they differ only in
    # what each step supervises, so the times below are directly comparable.
    # Six short columns in a tabular* spread across the column width put all
    # the slack into the gaps. A plain tabular scaled to the column keeps the
    # gaps tight and spends the slack on type size instead: this table is
    # narrow enough that the resizebox scales it UP.
    L += fit_open("l c rrr r", size=r"\footnotesize", colsep="3pt")
    L.append(r"Sampling & Iters & PSNR$\uparrow$ & SSIM$\uparrow$ & "
             r"LPIPS$\downarrow$ & RTX%s \\" % tier)
    L.append(r"\midrule")
    for arm, legend_label, _c, _ls in arms:
        label = table_label.get(arm, legend_label)
        sub = [r for r in rows if r["campaign"].startswith("4b") and r["arm"] == arm]
        t, _ = pooled(sub, "train_s")
        q = rs[arm.lower()]
        it = "%dk" % (max(r["ckpt"] for r in sub) // 1000)
        cells = [it, "%.2f" % _mean(q, "psnr"), "%.3f" % _mean(q, "ssim"),
                 "%.3f" % _mean(q, "lpips"), mmss(t)]
        # tested on the legend name, which stays plain text: a \nicefrac in
        # the table name must not decide who gets bolded
        if "ours" in legend_label:
            label = r"\textbf{%s}" % label
            cells = [r"\textbf{%s}" % c for c in cells]
        L.append(" & ".join([label] + cells) + r" \\")
    L += fit_close(CAPTION, "tab:ck4_vs_r2")
    _tabfmt.write_table(path, "\n".join(L) + "\n")


==> figsrc/_fit.py <==
"""A single-column table scaled to exactly fill the column.

`tabular*` stretches but never shrinks, so a table whose natural width exceeds
the column silently overruns into the neighbouring one -- with no Overfull
warning, because the box itself is the width it was asked to be. Scaling
guarantees the fit and still fills the width, at the cost of type slightly
smaller than the surrounding size.
"""


def open_(colspec, size=r"\scriptsize", colsep="2.2pt"):
    return [r"\begin{table}[t]\centering" + size,
            r"\setlength{\tabcolsep}{%s}" % colsep,
            r"\resizebox{\columnwidth}{!}{%",
            r"\begin{tabular}{@{}" + colspec + r"@{}}",
            r"\toprule"]


def close_(caption, label):
    return [r"\bottomrule", r"\end{tabular}}", caption,
            r"\label{%s}" % label, r"\end{table}"]


==> figsrc/_sampling_table.py <==
"""Table 5: pixel sampling. Table 1's visual language, one column, no dataset split.

Sized to match the other single-column tables. This used to go through
_fit.open_ (\resizebox), which shrank it to 6.2pt against the 7pt everything
else in the paper sets, so on a page beside Tables 7 and 9 it read as a
different, smaller table rather than one of the set.

What made it too wide was the header, not the data: "RTX 3060" is far wider
than any time beneath it, so three of those set the width of three columns.
Collapsing them to one spanning head over the bare card numbers -- the same
trick build_ladder.py uses, for the same reason -- buys enough room to fit at
full size in a plain tabular*.
"""
import _tabfmt
from _tabfmt import mmss, rank_cells, wide_open, wide_close

CAPTION = (
    r"\caption{Training resolution across systems. Each competitor is "
    r"trained at full resolution and again at half resolution with nothing else changed; "
    r"every model is rendered at full resolution to be scored, so no upsampling enters "
    r"the measurement. All values pool the fifteen evaluation scenes -- seven "
    r"Mip-NeRF~360 and eight Tanks \& Temples 4K, each scene weighted equally -- so the "
    r"level describes the suite rather than either dataset. Competitors run \num{30000} "
    r"steps and ours is quoted at the same budget. The right-hand columns are "
    r"training wall-clock on the card named. The RTX~4090 panel is in the "
    r"supplementary material. "
    r"Shading marks the best three in each column.}")


def write(path, arms, tiers, table_label, rows, pooled, ours_arm):
    """`ours_arm` is the arm to rule off and set bold.

    It used to be inferred as 'whatever table_label overrides', which held
    only while our row was the one row needing a different name in the table
    than in the legend. Once every arm took a table-side label, that test
    made every row ours: all five went bold, each behind its own midrule.
    The arm is named explicitly now."""
    vals = {}
    for arm, _label, _c, _ls in arms:
        sub = [r for r in rows if r["campaign"].startswith("4c") and r["arm"] == arm]
        vals[arm] = {k: pooled(sub, k)[0] for k in ("psnr", "ssim", "lpips")}
        for t in tiers:
            vals[arm]["t" + t] = pooled([r for r in sub if r["tier"] == t],
                                        "train_s")[0]

    order = [a for a, _l, _c, _ls in arms]
    ours = [i for i, a in enumerate(order) if a == ours_arm]
    col = {}
    for k, better, fmt in (("psnr", +1, lambda v: "%.2f" % v),
                           ("ssim", +1, lambda v: "%.3f" % v),
                           ("lpips", -1, lambda v: "%.3f" % v)):
        col[k] = rank_cells([vals[a][k] for a in order], better, fmt, bold=ours)
    for t in tiers:
        col["t" + t] = rank_cells([vals[a]["t" + t] for a in order], -1, mmss,
                                  bold=ours)

    L = [r"% Pixel sampling across systems, generated by figsrc/build_sampling.py",
         r"% Do not edit by hand; edit the generator and re-run."]
    # Full-width float at \small. Each card head now spells out
    # "RTX 3060", which no single-column layout fits at a readable size -- the
    # heads, not the data, set these column widths. tabcolsep is wound in to
    # 3pt so the extra width goes to the type and not to the gaps, and the
    # spanning RTX head is gone along with the abbreviation it existed to avoid.
    L += wide_open("l rrr " + "r" * len(tiers), size=r"\small", colsep="3pt")
    L.append(r"Configuration & PSNR$\uparrow$ & SSIM$\uparrow$ & LPIPS$\downarrow$ & "
             + " & ".join("RTX" + t for t in tiers) + r" \\")
    L.append(r"\midrule")
    for i, (arm, label, _c, _ls) in enumerate(arms):
        name = table_label.get(arm, label)
        if arm == ours_arm:
            L.append(r"\midrule")
            name = r"\textbf{%s}" % name
        cells = [col[k][i] for k in ("psnr", "ssim", "lpips")]
        cells += [col["t" + t][i] for t in tiers]
        L.append(" & ".join([name] + cells) + r" \\")
    L += wide_close(CAPTION, "tab:sampling")
    _tabfmt.write_table(path, "\n".join(L) + "\n")


==> figsrc/_tabfmt.py <==
"""Shared table formatting so the ablation tables match Table 1.

Table 1's conventions: RTX-prefixed device headers, minutes-and-seconds with
\\phantom digits so the columns align on the unit, podium shading through
rankone/ranktwo/rankthree, and ours bold under a rule.

Tables that live in one column use tabular* with a stretchable intercolumn
space, so they fill the column instead of sitting centred with slack on both
sides.
"""


def mmss(seconds, pad_min=2):
    """`40m 59s`, zero-padded with phantoms so a column aligns on the unit."""
    if seconds is None:
        return "--"
    m, s = divmod(int(round(seconds)), 60)
    out = "%dm %ds" % (m, s)
    lead = pad_min - len(str(m))
    if lead > 0:
        out = r"\phantom{%s}" % ("0" * lead) + out
    if s < 10:
        out = out.replace("m %ds" % s, r"m \phantom{0}%ds" % s)
    return out


def rank_cells(values, better, fmt, bold=None):
    """Format a column, shading the best three distinct values."""
    good = sorted({v for v in values if v is not None},
                  reverse=(better > 0))[:3]
    shades = ["rankone", "ranktwo", "rankthree"]
    out = []
    for v in values:
        if v is None:
            out.append("--")
            continue
        txt = fmt(v)
        for i, g in enumerate(good):
            if abs(v - g) < 1e-9:
                txt = r"\cellcolor{%s}%s" % (shades[i], txt)
                break
        out.append(txt)
    if bold is not None:
        for i in bold:
            out[i] = _bold(out[i])
    return out


def _bold(cell):
    """Bold the text but keep any \\cellcolor prefix outside the \\textbf."""
    if cell.startswith(r"\cellcolor{"):
        j = cell.index("}") + 1
        return cell[:j] + r"\textbf{%s}" % cell[j:]
    return r"\textbf{%s}" % cell


def onecol_open(colspec, size=r"\scriptsize", colsep="2.2pt", place="t"):
    """A single-column table body that fills the column width.

    `place` is the float specifier. It defaults to "t" because a table at the
    top of a column is the house style, but a table that would otherwise be
    pushed onto the next page and split the section it belongs to can take "b"
    to sit at the foot of the page it is introduced on instead.
    """
    return [r"\begin{table}[" + place + r"]\centering" + size,
            r"\setlength{\tabcolsep}{%s}" % colsep,
            r"\begin{tabular*}{\columnwidth}{@{\extracolsep{\fill}}" + colspec + r"@{}}",
            r"\toprule"]


def onecol_close(caption, label):
    return [r"\bottomrule", r"\end{tabular*}", caption,
            r"\label{%s}" % label, r"\end{table}"]


def wide_open(colspec, size=r"\small", colsep="3pt"):
    """A full-width (table*) body stretched to the text width (2026-11-17, Nicholas: every table fills its width;
    before this it was set at natural width, for the reason below).

    Deliberately a plain `tabular`, not `tabular*{\\textwidth}` with
    \\extracolsep{\\fill}: the fill would spend the spare width on the gaps
    between columns, which is the thing that makes a sparse table look padded.
    Natural width keeps the columns tight and leaves the slack in the margins.

    Use this when a one-column table cannot hold its content at a readable
    size. Full "RTX 3060" column heads are wider than any time beneath them,
    so three or four of them will not fit a single column at any size worth
    reading -- that is what forces the float to full width, not the data.
    """
    return [r"\begin{table*}[t]\centering" + size,
            r"\setlength{\tabcolsep}{%s}" % colsep,
            r"\begin{tabular*}{\textwidth}{@{\extracolsep{\fill}}" + colspec + r"@{}}",
            r"\toprule"]


def wide_close(caption, label):
    return [r"\bottomrule", r"\end{tabular*}", caption,
            r"\label{%s}" % label, r"\end{table*}"]


# --- captions are hand-owned, NOT generated ----------------------------------
# Nicholas writes these captions and the generators kept overwriting them; the
# git history shows the flip-flop, including a commit titled "it had two
# captions". So a generated table no longer carries its caption text. It emits
#
#     \input{tables/captions/<stem>}
#
# and that file is written once, then never touched by any generator again.
#
# write_table() is the ONLY way a generator should write a table. It seeds
# tables/captions/<stem>.tex from the generator's caption the first time a
# table is created -- so a brand-new table still gets a starter caption -- and
# thereafter leaves it completely alone.
#
# The caption string still sitting in each generator is therefore only a seed.
# Editing it does nothing for a table that already exists: edit
# tables/captions/<stem>.tex instead.
import os as _os
import re as _re


def _caption_span(text):
    """Return (start, end) of a brace-balanced caption command, else None."""
    m = _re.search(_re.escape(chr(92) + "caption") + r"\{", text)
    if not m:
        return None
    i, depth = m.end() - 1, 0
    while i < len(text):
        if text[i] == chr(92):          # skip an escaped character
            i += 2
            continue
        if text[i] == "{":
            depth += 1
        elif text[i] == "}":
            depth -= 1
            if depth == 0:
                return m.start(), i + 1
        i += 1
    raise ValueError("unbalanced caption braces in generated table")


CAP_BEGIN = "% CAPTION (hand-edited, kept when the table is regenerated) begin"
CAP_END = "% CAPTION end"


def write_table(path, text):
    """Write a generated table with its caption redirected to a hand-owned file."""
    path = _os.path.abspath(path)
    stem = _os.path.splitext(_os.path.basename(path))[0]
    capdir = _os.path.join(_os.path.dirname(path), "captions")
    capfile = _os.path.join(capdir, stem + ".tex")

    span = _caption_span(text)
    if span is not None:
        a, b = span
        if not _os.path.exists(capfile):
            _os.makedirs(capdir, exist_ok=True)
            with open(capfile, "w", encoding="utf-8") as f:
                f.write(text[a:b] + "\n")
            print("  seeded caption -> tables/captions/%s.tex" % stem)
        text = text[:a] + (r"\input{tables/captions/%s}" % stem) + text[b:]
        # 2026-11-20: a caption written inline in the table file (between the marker lines below,
        # so Overleaf's double-click finds it) is kept on regeneration instead of the \input.
        if _os.path.exists(path):
            old = open(path, encoding="utf-8").read()
            i, j = old.find(CAP_BEGIN), old.find(CAP_END)
            if i >= 0 and j > i:
                line = r"\input{tables/captions/%s}" % stem
                k = text.find(line)
                ls = text.rfind("\n", 0, k) + 1
                text = text[:ls] + old[old.rfind("\n", 0, i) + 1:j + len(CAP_END)] + text[k + len(line):]

    save_keep_caption(path, text)


def _first_caption(text):
    """(start, end) of the first uncommented caption in generated text: \caption[..]{..}, \caption{..}
    or \input{tables/captions/..}; None if there is none."""
    bs = chr(92)
    for m in _re.finditer(_re.escape(bs) + r"(caption|input\{tables/captions/[^}]*\})", text):
        ls = text.rfind("\n", 0, m.start()) + 1
        if "%" in text[ls:m.start()].replace(bs + "%", ""):
            continue
        if m.group(1) != "caption":
            return m.start(), m.end()
        i = m.end()
        if text[i] == "[":
            depth, i = 0, i + 1
            while not (text[i] == "]" and depth == 0):
                depth += {"{": 1, "}": -1}.get(text[i], 0)
                i += 2 if text[i] == bs else 1
            i += 1
        if text[i] != "{":
            return None
        depth = 0
        while True:
            c = text[i]
            if c == bs:
                i += 2
                continue
            depth += {"{": 1, "}": -1}.get(c, 0)
            i += 1
            if depth == 0:
                return m.start(), i
    return None


def save_keep_caption(path, text):
    """Write a generated float file, keeping a hand-edited inline caption block (CAP_BEGIN..CAP_END)
    that the current file has, in place of the generated caption (2026-11-20: all paper captions are
    written inline in their float files so Overleaf's double-click finds them)."""
    if _os.path.exists(path):
        old = open(path, encoding="utf-8").read()
        i, j = old.find(CAP_BEGIN), old.find(CAP_END)
        if i >= 0 and j > i and CAP_BEGIN not in text:
            span = _first_caption(text)
            if span is None:
                raise RuntimeError("%s: hand-edited caption block found but no caption in the generated text" % path)
            a, b = span
            text = text[:a] + old[i:j + len(CAP_END)] + text[b:]
    text = caption_on_top(text)
    with open(path, "w", encoding="utf-8", newline="\n") as f:
        f.write(text)


def caption_on_top(text):
    """2026-11-20 (Nicholas): a TABLE's caption goes above the table body (figures keep theirs below).
    Moves the caption -- the inline CAP_BEGIN..CAP_END block, or the line(s) holding the first uncommented
    \\caption / \\input{tables/captions/..} -- to just before the body (first \\resizebox or \\begin{tabular).
    No-op for figures and for tables whose caption is already above the body."""
    bs = chr(92)
    if bs + "begin{table" not in text:
        return text
    body = [k for k in (text.find(bs + "resizebox"), text.find(bs + "begin{tabular")) if k >= 0]
    if not body:
        return text
    body_ls = text.rfind("\n", 0, min(body)) + 1
    i, j = text.find(CAP_BEGIN), text.find(CAP_END)
    if i >= 0 and j > i:
        a, b = text.rfind("\n", 0, i) + 1, j + len(CAP_END)
    else:
        span = _first_caption(text)
        if span is None:
            return text
        a, b = text.rfind("\n", 0, span[0]) + 1, span[1]
    if a < body_ls:
        return text
    e = text.find("\n", b)
    e = len(text) if e < 0 else e + 1
    block = text[a:e]
    if not block.endswith("\n"):
        block += "\n"
    rest = text[:a] + text[e:]
    return rest[:body_ls] + block + rest[body_ls:]


==> figsrc/bench/bench_projadam.cu <==
// Projection backward + Adam ablation bench (paper table). One binary per colour/moment build:
//   sh3   : -DMAX_SH_DEGREE=3 -DCONE_OPACITY=0 -DDIRECT_RGB=0 -DADAM_BF16_PACKED=0
//   rgb32 : -DADAM_BF16_PACKED=0          (SH0 + direct RGB + cone, RGB_TIGHT)
//   rgb16 : defaults                      (= production GS-CUDA cone f86b746)
// Each binary runs three stage structures on real states (params + per-view visibility masks
// dumped from the 15 frozen bwd3147/v47 models by dump_states.py):
//   U  unfused, dense : clear param grads | proj bwd kernel -> grad buffers | activation bwd
//                       (autograd emulation: exp / sigmoid) | Adam kernel over every splat
//   F  fused, dense   : one thread per splat, projection recomputed, grads in registers,
//                       Adam on every splat (zero gradient if unseen)
//   S  fused, sparse  : F, unseen splats read their tile count and return (production kernel)
// All structures also clear the 36 B/splat screen-space gradients (as the raster bwd does).
// Usage: bench_projadam <state.bin> [mask: real|all|none] [reps]   -> one JSON line per view on stdout
#include "kernels.h"
#include "projection.cuh"
#include "splat_utils.cuh"
#include "projbwd_stored.cuh"
#include <vector>
#include <algorithm>
#include <string>
#include <functional>
#include <cstring>

using namespace gs;
using namespace gsk;

#define CK(x) do { cudaError_t e = (x); if (e != cudaSuccess) { fprintf(stderr, "%s:%d %s\n", __FILE__, __LINE__, cudaGetErrorString(e)); exit(1); } } while (0)

static constexpr float B1 = 0.9f, B2 = 0.999f, EPS = 1e-15f;
#define GS 128

// ---------------- bf16 moment storage (copied from kernels_optim.cu) ----------------
__device__ __forceinline__ uint32_t mom_hash(uint32_t a, uint32_t b) {
    uint32_t h = a * 0x9E3779B1u ^ (b * 0x85EBCA77u + 0x7F4A7C15u);
    h ^= h >> 15; h *= 0x2C1B3C6Du; h ^= h >> 12; h *= 0x297A2D39u; h ^= h >> 15;
    return h;
}
__device__ __forceinline__ float bf16_rne(float x) {
    const uint32_t u = __float_as_uint(x);
    if ((u & 0x7f800000u) == 0x7f800000u) return x;
    return __uint_as_float((u + 0x7FFFu + ((u >> 16) & 1u)) & 0xFFFF0000u);
}
__device__ __forceinline__ float bf16_sr(float x, uint32_t r) {
    const uint32_t u = __float_as_uint(x);
    if ((u & 0x7f800000u) == 0x7f800000u) return x;
    return __uint_as_float((u + (r & 0xFFFFu)) & 0xFFFF0000u);
}
__device__ __forceinline__ uint32_t pk2(float lo, float hi) { return (__float_as_uint(lo) >> 16) | (__float_as_uint(hi) & 0xFFFF0000u); }
__device__ __forceinline__ float uplo(uint32_t u) { return __uint_as_float(u << 16); }
__device__ __forceinline__ float uphi(uint32_t u) { return __uint_as_float(u & 0xFFFF0000u); }

__device__ __forceinline__ void mom_load3(const float* gx, uint32_t g, float* m1, float* m2) {
#if ADAM_BF16_PACKED
    const uint32_t a = __float_as_uint(gx[3*g]), b = __float_as_uint(gx[3*g+1]), c = __float_as_uint(gx[3*g+2]);
    m1[0] = uplo(a); m1[1] = uphi(a); m1[2] = uplo(b); m2[0] = uphi(b); m2[1] = uplo(c); m2[2] = uphi(c);
#else
    for (int i = 0; i < 3; i++) { m1[i] = gx[6*g + i]; m2[i] = gx[6*g + 3 + i]; }
#endif
}
__device__ __forceinline__ void mom_store3(float* gx, uint32_t g, const float* m1, const float* m2) {
#if ADAM_BF16_PACKED
    gx[3*g] = __uint_as_float(pk2(m1[0], m1[1])); gx[3*g+1] = __uint_as_float(pk2(m1[2], m2[0])); gx[3*g+2] = __uint_as_float(pk2(m2[1], m2[2]));
#else
    for (int i = 0; i < 3; i++) { gx[6*g + i] = m1[i]; gx[6*g + 3 + i] = m2[i]; }
#endif
}
__device__ __forceinline__ void mom_load4(const float4* pa, const float4* pb, float* m1, float* m2) {
#if ADAM_BF16_PACKED
    const float4 v = *pa;
    const uint32_t u[4] = { __float_as_uint(v.x), __float_as_uint(v.y), __float_as_uint(v.z), __float_as_uint(v.w) };
    m1[0] = uplo(u[0]); m1[1] = uphi(u[0]); m1[2] = uplo(u[1]); m1[3] = uphi(u[1]);
    m2[0] = uplo(u[2]); m2[1] = uphi(u[2]); m2[2] = uplo(u[3]); m2[3] = uphi(u[3]);
#else
    const float4 a = *pa, b = *pb;
    m1[0] = a.x; m1[1] = a.y; m1[2] = a.z; m1[3] = a.w; m2[0] = b.x; m2[1] = b.y; m2[2] = b.z; m2[3] = b.w;
#endif
}
__device__ __forceinline__ void mom_store4(float4* pa, float4* pb, const float* m1, const float* m2) {
#if ADAM_BF16_PACKED
    *pa = make_float4(__uint_as_float(pk2(m1[0], m1[1])), __uint_as_float(pk2(m1[2], m1[3])),
                      __uint_as_float(pk2(m2[0], m2[1])), __uint_as_float(pk2(m2[2], m2[3])));
#else
    *pa = make_float4(m1[0], m1[1], m1[2], m1[3]); *pb = make_float4(m2[0], m2[1], m2[2], m2[3]);
#endif
}
#define SH_MOM_SLOT(di) (12 + 4*((di) + RGB_TIGHT))

template<int N>
__device__ __forceinline__ void adam(float* x, const float* v, float* g1, float* g2, float s1, float s2,
                                     const float* lr, uint32_t g, uint32_t step, uint32_t slot) {
    #pragma unroll
    for (int i = 0; i < N; i++) {
        g1[i] = g1[i] + (v[i] - g1[i]) * (1.0f - B1);
        g2[i] = g2[i] + (v[i]*v[i] - g2[i]) * (1.0f - B2);
        x[i] = x[i] - lr[i] * (g1[i] * s1) / (sqrtf(g2[i] * s2) + EPS);
    }
#if ADAM_BF16_PACKED
    #pragma unroll
    for (int i = 0; i < N; i++) { g1[i] = bf16_rne(g1[i]); g2[i] = bf16_sr(g2[i], mom_hash(g * 64u + slot + i, step)); }
#endif
}

struct P {
    OptimParams o;
    uint32_t N;
};

struct Bufs {
    float* xyz; float4* sh; float4* rot; float4* so; float* col;        // params (col: RGB_TIGHT only)
    int32_t* tt;
    float2* vxy; float4* vico; float* vrgb;                              // screen-space grads
    float* clr;                                                          // dummy target for the screen-grad clear
    // moments
    float* gxyz; float4 *gsh1, *gsh2, *grot, *gso; float* gcol;
    // unfused parameter-gradient buffers
    float* dxyz; float4* dsh; float4* drot; float4* dso; float* dcol;
    float* sig;   // T: the 3D covariance the forward stored, 6 floats per splat (as 3DGS cov3D)
};

__device__ __forceinline__ Camera<float> mkcam(const OptimParams& p) {
    Camera<float> c;
    for (int r = 0; r < 3; r++) { for (int k = 0; k < 3; k++) c.R[r][k] = p.world_view_transform[4*k + r]; c.t[r] = p.world_view_transform[12 + r]; }
    c.fx = p.fx; c.fy = p.fy; c.cx = p.cx; c.cy = p.cy; c.dist = vec4<float>(0, 0, 0, 0);
    c.H = (int)p.image_height; c.W = (int)p.image_width; c.model = (int)p.camera_model;
    return c;
}

__device__ __forceinline__ void load_gauss(const Bufs& b, uint32_t g, int num_chunks, Gaussian<float>& G) {
    G.xyz = vec3<float>(b.xyz[3*g], b.xyz[3*g+1], b.xyz[3*g+2]);
#if RGB_TIGHT
    G.color = vec3<float>(b.col[3*g], b.col[3*g+1], b.col[3*g+2]);
#endif
    #pragma unroll
    for (int s = 0; s < SH_STRIDE_F4; s++) {
        const bool used = s < num_chunks || (CONE_OPACITY && s == CONE_F4_IDX);
        float4 v = used ? b.sh[shAt(g, s)] : make_float4(0, 0, 0, 0);
        G.sh[4*s] = v.x; G.sh[4*s+1] = v.y; G.sh[4*s+2] = v.z; G.sh[4*s+3] = v.w;
    }
    const float4 q = b.rot[g]; G.quat = vec4<float>(q.x, q.y, q.z, q.w);
    const float4 so = b.so[g]; G.scale = vec3<float>(so.x, so.y, so.z); G.opacity = so.w;
}

__device__ __forceinline__ void proj_bwd(const Bufs& b, const OptimParams& p, uint32_t g, const Gaussian<float>& G, GaussianGrad<float>& vg) {
    const float2 vxy = b.vxy[g]; const float4 vic = b.vico[g];
    const vec3<float> vrgb(b.vrgb[3*g], b.vrgb[3*g+1], b.vrgb[3*g+2]);
    project_gaussian_bwd(G, mkcam(p), (int)p.active_sh, vec2<float>(vxy.x, vxy.y), vec3<float>(vic.x, vic.y, vic.z), vic.w, vrgb, vg);
}

// Adam on every group given gradients wrt (xyz, quat, ACTIVATED scale/opacity, colour/SH, cone): the update
// part of the production kernel. so_raw: gradient already wrt log scale / logit opacity (unfused path).
template<bool SO_RAW>
__device__ __forceinline__ void adam_all(const Bufs& b, const OptimParams& p, uint32_t g, int num_chunks,
                                         const Gaussian<float>& G, const GaussianGrad<float>& vg) {
    const float step = (float)p.step;
    const float s1 = 1.0f / (1.0f - powf(B1, step)), s2 = 1.0f / (1.0f - powf(B2, step));
    {
        float x[3] = { G.xyz.x, G.xyz.y, G.xyz.z }; const float v[3] = { vg.xyz.x, vg.xyz.y, vg.xyz.z };
        float m1[3], m2[3]; mom_load3(b.gxyz, g, m1, m2);
        const float lr[3] = { p.lr_means, p.lr_means, p.lr_means };
        adam<3>(x, v, m1, m2, s1, s2, lr, g, p.step, 0);
        for (int i = 0; i < 3; i++) b.xyz[3*g + i] = x[i];
        mom_store3(b.gxyz, g, m1, m2);
    }
    {
        float x[4] = { G.quat.x, G.quat.y, G.quat.z, G.quat.w }; const float v[4] = { vg.quat.x, vg.quat.y, vg.quat.z, vg.quat.w };
        float m1[4], m2[4]; mom_load4(&b.grot[MOM_F4_PER_SPLAT*g], &b.grot[2*g+1], m1, m2);
        const float lr[4] = { p.lr_quats, p.lr_quats, p.lr_quats, p.lr_quats };
        adam<4>(x, v, m1, m2, s1, s2, lr, g, p.step, 4);
        b.rot[g] = make_float4(x[0], x[1], x[2], x[3]);
        mom_store4(&b.grot[MOM_F4_PER_SPLAT*g], &b.grot[2*g+1], m1, m2);
    }
    {
        const float xs[4] = { G.scale.x, G.scale.y, G.scale.z, G.opacity };
        float u[4] = { logf(fmaxf(xs[0], 1e-8f)), logf(fmaxf(xs[1], 1e-8f)), logf(fmaxf(xs[2], 1e-8f)),
                       logf(fmaxf(xs[3], 1e-8f) / fmaxf(1.0f - xs[3], 1e-8f)) };
        float d[4];
        if (SO_RAW) { d[0] = vg.scale.x; d[1] = vg.scale.y; d[2] = vg.scale.z; d[3] = vg.opacity; }
        else { d[0] = vg.scale.x*xs[0]; d[1] = vg.scale.y*xs[1]; d[2] = vg.scale.z*xs[2]; d[3] = vg.opacity*xs[3]*(1.0f - xs[3]); }
        float m1[4], m2[4]; mom_load4(&b.gso[MOM_F4_PER_SPLAT*g], &b.gso[2*g+1], m1, m2);
        const float lr[4] = { p.lr_scales, p.lr_scales, p.lr_scales, p.lr_opacities };
        adam<4>(u, d, m1, m2, s1, s2, lr, g, p.step, 8);
        b.so[g] = make_float4(__expf(u[0]), __expf(u[1]), __expf(u[2]), 1.0f / (1.0f + __expf(-u[3])));
        mom_store4(&b.gso[MOM_F4_PER_SPLAT*g], &b.gso[2*g+1], m1, m2);
    }
#if RGB_TIGHT
    {
        float x[3] = { G.color.x, G.color.y, G.color.z }; const float v[3] = { vg.color.x, vg.color.y, vg.color.z };
        float m1[3], m2[3]; mom_load3(b.gcol, g, m1, m2);
        const float lr[3] = { p.lr_sh_dc, p.lr_sh_dc, p.lr_sh_dc };
        adam<3>(x, v, m1, m2, s1, s2, lr, g, p.step, 12);
        for (int i = 0; i < 3; i++) b.col[3*g + i] = x[i];
        mom_store3(b.gcol, g, m1, m2);
    }
#endif
    #pragma unroll
    for (int di = 0; di < SH_STRIDE_F4; di++) {
        const bool cone = CONE_OPACITY && di == CONE_F4_IDX;
        if (di >= num_chunks && !cone) continue;
        if (cone && G.sh[4*di+3] < CONE_INIT_C - 0.25f) continue;
        const uint32_t bid = shAt(g, di);
        float x[4] = { G.sh[4*di], G.sh[4*di+1], G.sh[4*di+2], G.sh[4*di+3] };
        float v[4] = { vg.sh[4*di], vg.sh[4*di+1], vg.sh[4*di+2], vg.sh[4*di+3] };
        float m1[4], m2[4]; mom_load4(&b.gsh1[bid], &b.gsh2[bid], m1, m2);
        float lr[4] = { di == 0 ? p.lr_sh_dc : p.lr_sh_rest, di == 0 ? p.lr_sh_dc : p.lr_sh_rest, di == 0 ? p.lr_sh_dc : p.lr_sh_rest, p.lr_sh_rest };
        if (cone) { lr[0] = lr[1] = lr[2] = p.lr_cone_n; lr[3] = p.lr_cone_c; v[3] -= p.reg_cone; }
        adam<4>(x, v, m1, m2, s1, s2, lr, g, p.step, SH_MOM_SLOT(di));
        if (cone) {
            const float len = sqrtf(x[0]*x[0] + x[1]*x[1] + x[2]*x[2]);
            if (len > 1e-12f) { x[0] /= len; x[1] /= len; x[2] /= len; } else { x[0] = 0.f; x[1] = 0.f; x[2] = 1.f; }
            x[3] = fminf(fmaxf(x[3], CONE_INIT_C), p.cone_c_max);
        }
        b.sh[bid] = make_float4(x[0], x[1], x[2], x[3]);
        mom_store4(&b.gsh1[bid], &b.gsh2[bid], m1, m2);
    }
}

__device__ __forceinline__ void zero_grad(GaussianGrad<float>& vg) {
    vg.xyz = vec3<float>(0); vg.quat = vec4<float>(0); vg.scale = vec3<float>(0); vg.opacity = 0.f;
    for (int i = 0; i < SH_STRIDE_F; i++) vg.sh[i] = 0.f;
#if RGB_TIGHT
    vg.color = vec3<float>(0);
#endif
}

#include "lf_variant.cuh"
// ---------------- F / S: fused ----------------
// Sigma = L L^T for the T variant's stored buffer (setup only, not timed)
__global__ void k_sigma(Bufs b, uint32_t N) {
    const uint32_t g = blockIdx.x * blockDim.x + threadIdx.x;
    if (g >= N) return;
    const float4 q = b.rot[g], so = b.so[g];
    const mat3<float> Rq = quat_to_rotmat(normalize(vec4<float>(q.x, q.y, q.z, q.w)));
    const mat3<float> L = Rq * mat3<float>::diag(vec3<float>(so.x, so.y, so.z));
    const mat3<float> S = L * transpose(L);
    float* o = b.sig + 6*(size_t)g;
    o[0] = S[0][0]; o[1] = S[0][1]; o[2] = S[0][2]; o[3] = S[1][1]; o[4] = S[1][2]; o[5] = S[2][2];
}
template<bool SPARSE, bool STORED = false>
__global__ void __launch_bounds__(GS) k_fused(Bufs b, OptimParams p) {
    const uint32_t g = blockIdx.x * blockDim.x + threadIdx.x;
    if (g >= p.num_splats) return;
    const int nc = sh_num_chunks((int)p.active_sh);
    const bool vis = b.tt[g] != 0;
    if (SPARSE && !vis) return;
    Gaussian<float> G; load_gauss(b, g, nc, G);
    GaussianGrad<float> vg;
    if (vis) {
        if (STORED) {
            const float* s6 = b.sig + 6*(size_t)g;
            const float sg[6] = { s6[0], s6[1], s6[2], s6[3], s6[4], s6[5] };
            const float2 vxy = b.vxy[g]; const float4 vic = b.vico[g];
            const vec3<float> vrgb(b.vrgb[3*g], b.vrgb[3*g+1], b.vrgb[3*g+2]);
            project_gaussian_bwd_stored(G, sg, mkcam(p), (int)p.active_sh, vec2<float>(vxy.x, vxy.y),
                                        vec3<float>(vic.x, vic.y, vic.z), vic.w, vrgb, vg);
        } else proj_bwd(b, p, g, G, vg);
    } else zero_grad(vg);
    adam_all<false>(b, p, g, nc, G, vg);
}

// ---------------- U: unfused ----------------
__global__ void __launch_bounds__(GS) k_projbwd(Bufs b, OptimParams p) {
    const uint32_t g = blockIdx.x * blockDim.x + threadIdx.x;
    if (g >= p.num_splats) return;
    if (b.tt[g] == 0) return;
    const int nc = sh_num_chunks((int)p.active_sh);
    Gaussian<float> G; load_gauss(b, g, nc, G);
    GaussianGrad<float> vg; proj_bwd(b, p, g, G, vg);
    b.dxyz[3*g] = vg.xyz.x; b.dxyz[3*g+1] = vg.xyz.y; b.dxyz[3*g+2] = vg.xyz.z;
    b.drot[g] = make_float4(vg.quat.x, vg.quat.y, vg.quat.z, vg.quat.w);
    b.dso[g] = make_float4(vg.scale.x, vg.scale.y, vg.scale.z, vg.opacity);
#if RGB_TIGHT
    b.dcol[3*g] = vg.color.x; b.dcol[3*g+1] = vg.color.y; b.dcol[3*g+2] = vg.color.z;
#endif
    #pragma unroll
    for (int di = 0; di < SH_STRIDE_F4; di++) {
        const bool cone = CONE_OPACITY && di == CONE_F4_IDX;
        if (di >= nc && !cone) continue;
        b.dsh[shAt(g, di)] = make_float4(vg.sh[4*di], vg.sh[4*di+1], vg.sh[4*di+2], vg.sh[4*di+3]);
    }
}
// autograd through the activations: d/dlog s = g*s, d/dlogit o = g*o*(1-o)
__global__ void __launch_bounds__(GS) k_actbwd(Bufs b, uint32_t N) {
    const uint32_t g = blockIdx.x * blockDim.x + threadIdx.x;
    if (g >= N) return;
    const float4 d = b.dso[g], s = b.so[g];
    b.dso[g] = make_float4(d.x*s.x, d.y*s.y, d.z*s.z, d.w*s.w*(1.f - s.w));
}
// SEL: selective / sparse Adam as in Taming-3DGS SparseGaussianAdam and gsplat SelectiveAdam:
// read the visibility flag, return before touching parameters, gradients or moments
template<bool SEL>
__global__ void __launch_bounds__(GS) k_adam(Bufs b, OptimParams p) {
    const uint32_t g = blockIdx.x * blockDim.x + threadIdx.x;
    if (g >= p.num_splats) return;
    if (SEL && b.tt[g] == 0) return;
    const int nc = sh_num_chunks((int)p.active_sh);
    Gaussian<float> G; load_gauss(b, g, nc, G);
    GaussianGrad<float> vg;
    vg.xyz = vec3<float>(b.dxyz[3*g], b.dxyz[3*g+1], b.dxyz[3*g+2]);
    const float4 q = b.drot[g]; vg.quat = vec4<float>(q.x, q.y, q.z, q.w);
    const float4 s = b.dso[g]; vg.scale = vec3<float>(s.x, s.y, s.z); vg.opacity = s.w;
#if RGB_TIGHT
    vg.color = vec3<float>(b.dcol[3*g], b.dcol[3*g+1], b.dcol[3*g+2]);
#endif
    #pragma unroll
    for (int di = 0; di < SH_STRIDE_F4; di++) {
        const bool used = di < nc || (CONE_OPACITY && di == CONE_F4_IDX);
        const float4 v = used ? b.dsh[shAt(g, di)] : make_float4(0, 0, 0, 0);
        vg.sh[4*di] = v.x; vg.sh[4*di+1] = v.y; vg.sh[4*di+2] = v.z; vg.sh[4*di+3] = v.w;
    }
    adam_all<true>(b, p, g, nc, G, vg);
}

__global__ void k_mask(const uint8_t* m, int32_t* tt, uint32_t N, int mode) {
    const uint32_t g = blockIdx.x * blockDim.x + threadIdx.x;
    if (g < N) tt[g] = mode == 1 ? 1 : mode == 2 ? 0 : (int32_t)m[g];
}

// ---------------- host ----------------
static size_t shF4(size_t N) { return (size_t)SH_STRIDE_F4 * ((N + SH_REORDER_SIZE - 1) / SH_REORDER_SIZE * SH_REORDER_SIZE); }
template<class T> static T* dalloc(size_t n) { T* p; CK(cudaMalloc(&p, n * sizeof(T) + 16)); CK(cudaMemset(p, 0, n * sizeof(T) + 16)); return p; }

int main(int argc, char** argv) {
    if (argc < 2) { fprintf(stderr, "usage: %s state.bin [real|all|none] [reps]\n", argv[0]); return 1; }
    const std::string mm = argc > 2 ? argv[2] : "real";
    const int mode = mm == "all" ? 1 : mm == "none" ? 2 : 0;
    const int reps = argc > 3 ? atoi(argv[3]) : 7;
    FILE* f = fopen(argv[1], "rb"); if (!f) { fprintf(stderr, "open %s\n", argv[1]); return 1; }
    int32_t hdr[4]; fread(hdr, 4, 4, f);
    const uint32_t N = hdr[0]; const int V = hdr[1];
    std::vector<float> xyz(3*N), rgb(3*N), quat(4*N), scale(3*N), opac(N), cone(4*N);
    fread(xyz.data(), 4, 3*N, f); fread(rgb.data(), 4, 3*N, f); fread(quat.data(), 4, 4*N, f);
    fread(scale.data(), 4, 3*N, f); fread(opac.data(), 4, N, f); fread(cone.data(), 4, 4*N, f);
    std::vector<std::vector<float>> cams(V, std::vector<float>(20)); std::vector<std::vector<uint8_t>> masks(V, std::vector<uint8_t>(N));
    for (int v = 0; v < V; v++) { fread(cams[v].data(), 4, 20, f); fread(masks[v].data(), 1, N, f); }
    fclose(f);

    Bufs b{};
    b.xyz = dalloc<float>(3*N); b.rot = dalloc<float4>(N); b.so = dalloc<float4>(N); b.sh = dalloc<float4>(shF4(N));
    b.col = dalloc<float>(3*N); b.tt = dalloc<int32_t>(N);
    b.vxy = dalloc<float2>(N); b.vico = dalloc<float4>(N); b.vrgb = dalloc<float>(3*N); b.clr = dalloc<float>(9*N);
    b.gxyz = dalloc<float>((size_t)MOM_XYZ_FLOATS*N); b.grot = dalloc<float4>(2*N); b.gso = dalloc<float4>(2*N);
    b.gsh1 = dalloc<float4>(shF4(N)); b.gsh2 = dalloc<float4>(ADAM_BF16_PACKED ? 1 : shF4(N)); b.gcol = dalloc<float>((size_t)MOM_XYZ_FLOATS*N);
    b.dxyz = dalloc<float>(3*N); b.drot = dalloc<float4>(N); b.dso = dalloc<float4>(N); b.dsh = dalloc<float4>(shF4(N)); b.dcol = dalloc<float>(3*N);
    b.sig = dalloc<float>(6ull*N);
#if ADAM_BF16_PACKED
    b.gsh2 = b.gsh1;   // mom_load4/store4 ignore pb when packed
#endif
    // parameters
    std::vector<float4> h4(N);
    for (uint32_t i = 0; i < N; i++) h4[i] = make_float4(quat[4*i], quat[4*i+1], quat[4*i+2], quat[4*i+3]);
    CK(cudaMemcpy(b.rot, h4.data(), 16*N, cudaMemcpyHostToDevice));
    for (uint32_t i = 0; i < N; i++) h4[i] = make_float4(scale[3*i], scale[3*i+1], scale[3*i+2], opac[i]);
    CK(cudaMemcpy(b.so, h4.data(), 16*N, cudaMemcpyHostToDevice));
    CK(cudaMemcpy(b.xyz, xyz.data(), 12*N, cudaMemcpyHostToDevice));
    std::vector<float4> hsh(shF4(N), make_float4(0, 0, 0, 0));
    uint32_t rng = 12345; auto rnd = [&]() { rng = rng * 1664525u + 1013904223u; return ((rng >> 8) * (1.0f / 16777216.0f)) - 0.5f; };
    for (uint32_t i = 0; i < N; i++) {
#if RGB_TIGHT
        hsh[shAt(i, CONE_F4_IDX)] = make_float4(cone[4*i], cone[4*i+1], cone[4*i+2], cone[4*i+3]);
#else
        float c[SH_STRIDE_F] = {0};
        for (int ch = 0; ch < 3; ch++) c[ch] = (rgb[3*i+ch] - 0.5f) / 0.28209479177387814f;
        for (int k = 3; k < 3*SH_NUM_COEFF; k++) c[k] = 0.05f * rnd();
#if CONE_OPACITY
        for (int k = 0; k < 4; k++) c[4*CONE_F4_IDX + k] = cone[4*i+k];
#endif
        for (int s = 0; s < SH_STRIDE_F4; s++) hsh[shAt(i, s)] = make_float4(c[4*s], c[4*s+1], c[4*s+2], c[4*s+3]);
#endif
    }
    CK(cudaMemcpy(b.sh, hsh.data(), 16*hsh.size(), cudaMemcpyHostToDevice));
#if MAX_SH_DEGREE == 3
    // LichtFeld storage for variant L: fp32 sh0, q16 SH rest with per-256 (min, max), joint moments zeroed
    LFBufs lf{};
    lf.nblk = (N + LF_BS - 1) / LF_BS;
    {
        std::vector<float> dc(3*(size_t)N), rest((size_t)N * LF_NREST);
        for (uint32_t i = 0; i < N; i++) {
            float c[SH_STRIDE_F];
            for (int s4 = 0; s4 < SH_STRIDE_F4; s4++) { const float4 v = hsh[shAt(i, s4)]; c[4*s4] = v.x; c[4*s4+1] = v.y; c[4*s4+2] = v.z; c[4*s4+3] = v.w; }
            for (int k = 0; k < 3; k++) dc[3*(size_t)i + k] = c[k];
            for (int k = 0; k < LF_NREST; k++) rest[(size_t)i * LF_NREST + k] = c[3 + k];
        }
        std::vector<float2> sb(lf.nblk); std::vector<uint16_t> q(rest.size());
        for (uint32_t bk = 0; bk < lf.nblk; bk++) {
            float lo = 1e30f, hi = -1e30f;
            for (size_t j = (size_t)bk * LF_BS * LF_NREST; j < std::min(rest.size(), (size_t)(bk + 1) * LF_BS * LF_NREST); j++) { lo = std::min(lo, rest[j]); hi = std::max(hi, rest[j]); }
            sb[bk] = make_float2(lo, hi);
            const float inv = 65535.f / std::max(hi - lo, 1e-12f);
            for (size_t j = (size_t)bk * LF_BS * LF_NREST; j < std::min(rest.size(), (size_t)(bk + 1) * LF_BS * LF_NREST); j++)
                q[j] = (uint16_t)std::min(std::max(std::round((rest[j] - lo) * inv), 0.f), 65535.f);
        }
        lf.dc = dalloc<float>(dc.size()); CK(cudaMemcpy(lf.dc, dc.data(), 4*dc.size(), cudaMemcpyHostToDevice));
        lf.shq = dalloc<uint16_t>(q.size()); CK(cudaMemcpy(lf.shq, q.data(), 2*q.size(), cudaMemcpyHostToDevice));
        lf.shb = dalloc<float2>(lf.nblk); CK(cudaMemcpy(lf.shb, sb.data(), 8*sb.size(), cudaMemcpyHostToDevice));
        const int na[5] = { 3, 3, 3, 4, 1 };
        for (int k = 0; k < 5; k++) lf.m16[k] = dalloc<uint16_t>(2ull * na[k] * N);
        lf.m8 = dalloc<uint8_t>(2ull * LF_NREST_SLOTS * N);
        lf.mb = dalloc<float4>(6ull * lf.nblk);
    }
#endif
    CK(cudaMemcpy(b.col, rgb.data(), 12*N, cudaMemcpyHostToDevice));
    // screen-space gradients: small random (values do not change the work done)
    { std::vector<float> t(4*N); for (auto& x : t) x = 1e-4f * rnd();
      CK(cudaMemcpy(b.vxy, t.data(), 8*N, cudaMemcpyHostToDevice)); CK(cudaMemcpy(b.vico, t.data(), 16*N, cudaMemcpyHostToDevice));
      CK(cudaMemcpy(b.vrgb, t.data(), 12*N, cudaMemcpyHostToDevice)); }
    uint8_t* dmask = dalloc<uint8_t>(N);

    OptimParams o{};
    o.step = 30000; o.active_sh = MAX_SH_DEGREE; o.num_splats = N; o.camera_model = 0;
    o.lr_means = 1.6e-6f; o.lr_quats = 1e-3f; o.lr_scales = 5e-3f; o.lr_opacities = 2.5e-2f;
    o.lr_sh_dc = 2.5e-3f; o.lr_sh_rest = 1.25e-4f; o.lr_cone_n = 1e-3f; o.lr_cone_c = 1e-3f; o.reg_cone = 0.f; o.cone_c_max = 0.75f;
    o.image_width = hdr[2]; o.image_height = hdr[3];

    const int grid = (N + GS - 1) / GS;
    const size_t clrB = 36ull * N;   // screen-space grad clear (v_xy 8 + v_ico 16 + v_rgb 12)
    const size_t dB = 12ull*N + 16ull*N + 16ull*N + 16ull*shF4(N) + (RGB_TIGHT ? 12ull*N : 0);
    auto runU = [&]() {
        CK(cudaMemsetAsync(b.clr, 0, clrB));
        CK(cudaMemsetAsync(b.dxyz, 0, 12ull*N)); CK(cudaMemsetAsync(b.drot, 0, 16ull*N)); CK(cudaMemsetAsync(b.dso, 0, 16ull*N));
        CK(cudaMemsetAsync(b.dsh, 0, 16ull*shF4(N)));
        if (RGB_TIGHT) CK(cudaMemsetAsync(b.dcol, 0, 12ull*N));
        k_projbwd<<<grid, GS>>>(b, o); k_actbwd<<<grid, GS>>>(b, N); k_adam<false><<<grid, GS>>>(b, o);
    };
    auto runV = [&]() {   // U with selective Adam (gsplat / Taming): dense clears + autograd, sparse Adam
        CK(cudaMemsetAsync(b.clr, 0, clrB));
        CK(cudaMemsetAsync(b.dxyz, 0, 12ull*N)); CK(cudaMemsetAsync(b.drot, 0, 16ull*N)); CK(cudaMemsetAsync(b.dso, 0, 16ull*N));
        CK(cudaMemsetAsync(b.dsh, 0, 16ull*shF4(N)));
        if (RGB_TIGHT) CK(cudaMemsetAsync(b.dcol, 0, 12ull*N));
        k_projbwd<<<grid, GS>>>(b, o); k_actbwd<<<grid, GS>>>(b, N); k_adam<true><<<grid, GS>>>(b, o);
    };
    auto runF = [&]() { CK(cudaMemsetAsync(b.clr, 0, clrB)); k_fused<false><<<grid, GS>>>(b, o); };
    auto runS = [&]() { CK(cudaMemsetAsync(b.clr, 0, clrB)); k_fused<true><<<grid, GS>>>(b, o); };
    // T: fused + sparse, reading the forward's stored 3D covariance instead of rebuilding it
    k_sigma<<<grid, GS>>>(b, N); CK(cudaDeviceSynchronize());
    auto runT = [&]() { CK(cudaMemsetAsync(b.clr, 0, clrB)); k_fused<true, true><<<grid, GS>>>(b, o); };
#if MAX_SH_DEGREE == 3
    auto runL = [&]() { CK(cudaMemsetAsync(b.clr, 0, clrB)); k_lf<<<lf.nblk, LF_BS>>>(b, lf, o); };
#endif
    (void)dB;
    struct Var { const char* name; std::function<void()> fn; };
    std::vector<std::pair<const char*, std::function<void()>>> vars = { {"U", runU}, {"V", runV}, {"F", runF}, {"S", runS}, {"T", runT} };
#if MAX_SH_DEGREE == 3
    vars.push_back({"L", runL});
#endif
    const char* only = getenv("BENCH_ONLY");   // ncu: run one variant once per view
    cudaEvent_t e0, e1; CK(cudaEventCreate(&e0)); CK(cudaEventCreate(&e1));
    const char* build = MAX_SH_DEGREE == 3 ? (ADAM_BF16_PACKED ? "sh3_16" : "sh3") : (ADAM_BF16_PACKED ? "rgb16" : "rgb32");
    for (int v = 0; v < V; v++) {
        memcpy(o.world_view_transform, cams[v].data(), 64); o.fx = cams[v][16]; o.fy = cams[v][17]; o.cx = cams[v][18]; o.cy = cams[v][19];
        CK(cudaMemcpy(dmask, masks[v].data(), N, cudaMemcpyHostToDevice));
        k_mask<<<grid, GS>>>(dmask, b.tt, N, mode);
        size_t vis = 0; for (uint32_t i = 0; i < N; i++) vis += masks[v][i] != 0;
        if (mode == 1) vis = N; if (mode == 2) vis = 0;
        if (only) { for (auto& [n, fn] : vars) if (!strcmp(n, only)) fn(); CK(cudaDeviceSynchronize()); continue; }
        std::vector<std::vector<float>> t(vars.size());
        for (auto& [n, fn] : vars) fn();   // warm-up
        for (int r = 0; r < reps; r++)
            for (size_t k = 0; k < vars.size(); k++) {
                const size_t j = (k + r + v) % vars.size();
                CK(cudaEventRecord(e0)); vars[j].second(); CK(cudaEventRecord(e1)); CK(cudaEventSynchronize(e1));
                float ms; CK(cudaEventElapsedTime(&ms, e0, e1)); t[j].push_back(ms);
            }
        printf("{\"build\":\"%s\",\"mask\":\"%s\",\"view\":%d,\"N\":%u,\"visible\":%zu", build, mm.c_str(), v, N, vis);
        for (size_t j = 0; j < vars.size(); j++) { auto s = t[j]; std::sort(s.begin(), s.end()); printf(",\"%s\":%.5f", vars[j].first, s[s.size()/2]); }
        printf("}\n"); fflush(stdout);
    }
    CK(cudaGetLastError());
    return 0;
}


==> figsrc/bench/dump_one.py <==
"""Dump, per scene: real splat params (from the frozen v47 PLY) + V train views' camera and visibility mask.
Binary layout <out>/<scene>.bin:
  int32 N, int32 V, int32 W, int32 H
  float32 xyz[N*3], rgb[N*3], quat[N*4], scale[N*3] (activated), opac[N] (activated), cone[N*4]
  V x { float32 wv[16] (column-major, as OptimParams), float32 fx,fy,cx,cy, uint8 mask[N] }
"""
import json, os, sys, numpy as np
ROOT = r"C:\Users\Nicholas\Desktop\GS-CUDA-ref3"
sys.path.insert(0, os.path.join(ROOT, "gscuda")); sys.path.insert(0, os.path.join(ROOT, "tools"))
import gscuda
from view_ply import read_ply
CAMP = r"C:\Users\Nicholas\Desktop\RESULTS_ARCHIVE\cone_runs\bwd3147"
SCENES = ["bicycle", "bonsai", "counter", "garden", "kitchen", "room", "stump",
          "Caterpillar", "Family", "Francis", "Horse", "Ignatius", "Lighthouse", "Train", "Truck"]
V = int(os.environ.get("NV", 8))
out = sys.argv[1]
for scene in (sys.argv[2:] or SCENES):
    run = os.environ["RUN_DIR"]; ply = os.environ["PLY"]
    cfg = json.load(open(os.path.join(run, "config.json"))); cfg["image_prefetch"] = False; cfg["image_cache_device"] = "cpu"
    xyz, rot, scale, opac, sh, cone = read_ply(ply, cone=True)
    m = gscuda.Trainer(); m.initialize(-1); m.set_train_config(cfg)
    if cone is not None: m.set_cone_params(cone)
    m.set_gauss_params(xyz, rot, scale, opac, sh)
    n = len(xyz)
    rgb = np.array(m.colors, copy=True).reshape(n, 3)
    rot_d = np.array(m.rotations, copy=True).reshape(n, 4); sc_d = np.array(m.scales, copy=True).reshape(n, 3)
    op_d = np.array(m.opacities, copy=True).reshape(n)
    cone_d = np.array(m.sh_coeffs_flat, copy=True).reshape(n, -1)[:, :4]
    xyz_d = np.array(m.xyz_ws, copy=True).reshape(n, 3)
    views = np.linspace(0, m.num_train - 1, V).round().astype(int)
    recs = []
    for i in views:
        m.set_train_image(int(i)); m.set_step(30000); m.projection_forward(); m.synchronize()
        u = m.get_uniforms()
        wv = np.asarray(u["world_view_transform"], np.float32)   # [i][j] = uniforms[4j+i]
        wv_col = wv.T.reshape(16)                                # back to uniforms order
        mask = (np.array(m.tiles_touched, copy=True) > 0).astype(np.uint8)
        recs.append((wv_col, np.array([u["fx"], u["fy"], u["cx"], u["cy"]], np.float32), mask, u["image_width"], u["image_height"]))
    m.cleanup()
    with open(os.path.join(out, scene + ".bin"), "wb") as f:
        np.array([n, V, recs[0][3], recs[0][4]], np.int32).tofile(f)
        for a in (xyz_d, rgb, rot_d, sc_d, op_d, cone_d): np.ascontiguousarray(a, np.float32).tofile(f)
        for wv_col, intr, mask, _, _ in recs:
            wv_col.astype(np.float32).tofile(f); intr.tofile(f); mask.tofile(f)
    print(f"{scene:12s} N={n:>9,d} visible {np.mean([r[2].mean() for r in recs])*100:5.1f}%  cone[0]={cone_d[0]}", flush=True)


==> figsrc/bench/dump_states.py <==
"""Dump, per scene: real splat params (from the frozen v47 PLY) + V train views' camera and visibility mask.
Binary layout <out>/<scene>.bin:
  int32 N, int32 V, int32 W, int32 H
  float32 xyz[N*3], rgb[N*3], quat[N*4], scale[N*3] (activated), opac[N] (activated), cone[N*4]
  V x { float32 wv[16] (column-major, as OptimParams), float32 fx,fy,cx,cy, uint8 mask[N] }
"""
import json, os, sys, numpy as np
ROOT = r"C:\Users\Nicholas\Desktop\GS-CUDA-ref3"
sys.path.insert(0, os.path.join(ROOT, "gscuda")); sys.path.insert(0, os.path.join(ROOT, "tools"))
import gscuda
from view_ply import read_ply
CAMP = r"C:\Users\Nicholas\Desktop\RESULTS_ARCHIVE\cone_runs\bwd3147"
SCENES = ["bicycle", "bonsai", "counter", "garden", "kitchen", "room", "stump",
          "Caterpillar", "Family", "Francis", "Horse", "Ignatius", "Lighthouse", "Train", "Truck"]
V = int(os.environ.get("NV", 8))
out = sys.argv[1]
for scene in (sys.argv[2:] or SCENES):
    run = os.path.join(CAMP, scene); ply = os.path.join(run, "v47.ply")
    cfg = json.load(open(os.path.join(run, "config.json"))); cfg["image_prefetch"] = False; cfg["image_cache_device"] = "cpu"
    xyz, rot, scale, opac, sh, cone = read_ply(ply, cone=True)
    m = gscuda.Trainer(); m.initialize(-1); m.set_train_config(cfg)
    if cone is not None: m.set_cone_params(cone)
    m.set_gauss_params(xyz, rot, scale, opac, sh)
    n = len(xyz)
    rgb = np.array(m.colors, copy=True).reshape(n, 3)
    rot_d = np.array(m.rotations, copy=True).reshape(n, 4); sc_d = np.array(m.scales, copy=True).reshape(n, 3)
    op_d = np.array(m.opacities, copy=True).reshape(n)
    cone_d = np.array(m.sh_coeffs_flat, copy=True).reshape(n, -1)[:, :4]
    xyz_d = np.array(m.xyz_ws, copy=True).reshape(n, 3)
    views = np.linspace(0, m.num_train - 1, V).round().astype(int)
    recs = []
    for i in views:
        m.set_train_image(int(i)); m.set_step(30000); m.projection_forward(); m.synchronize()
        u = m.get_uniforms()
        wv = np.asarray(u["world_view_transform"], np.float32)   # [i][j] = uniforms[4j+i]
        wv_col = wv.T.reshape(16)                                # back to uniforms order
        mask = (np.array(m.tiles_touched, copy=True) > 0).astype(np.uint8)
        recs.append((wv_col, np.array([u["fx"], u["fy"], u["cx"], u["cy"]], np.float32), mask, u["image_width"], u["image_height"]))
    m.cleanup()
    with open(os.path.join(out, scene + ".bin"), "wb") as f:
        np.array([n, V, recs[0][3], recs[0][4]], np.int32).tofile(f)
        for a in (xyz_d, rgb, rot_d, sc_d, op_d, cone_d): np.ascontiguousarray(a, np.float32).tofile(f)
        for wv_col, intr, mask, _, _ in recs:
            wv_col.astype(np.float32).tofile(f); intr.tofile(f); mask.tofile(f)
    print(f"{scene:12s} N={n:>9,d} visible {np.mean([r[2].mean() for r in recs])*100:5.1f}%  cone[0]={cone_d[0]}", flush=True)


==> figsrc/bench/ncu_parse.py <==
import csv, json, sys, collections
acc = collections.defaultdict(lambda: collections.defaultdict(float))
N = 2446509
for line in open(sys.argv[1]):
    b, st, m, rest = line.split(",", 3)
    row = next(csv.reader([rest]))
    if row[0] == "ID": continue
    name, val = row[-3], row[-1]
    key = f"{b[2:]}_{st}"
    v = float(val.replace(",", "")) if val.replace(",", "").replace(".", "").isdigit() else None
    if v is None: continue
    unit = row[-2]
    if name.startswith("dram__bytes"):
        mult = {"byte": 1, "Kbyte": 1e3, "Mbyte": 1e6, "Gbyte": 1e9}.get(unit, 1)
        acc[(key, m)][name] += v * mult / N
    elif name.startswith("smsp__thread_inst"):
        acc[(key, m)]["inst"] += v / N
    elif name.startswith("gpu__time"):
        acc[(key, m)]["us"] += v / 1e3 if unit == "nsecond" else v
out = collections.defaultdict(dict)
for (k, m), d in acc.items():
    out[k][m] = {"inst": d["inst"], "dram_read": d["dram__bytes_read.sum"], "dram_write": d["dram__bytes_write.sum"], "kernel_us": d["us"]}
json.dump(out, open(sys.argv[2], "w"), indent=1)
for k, v in out.items(): print(k, {m: {a: round(b, 1) for a, b in d.items()} for m, d in v.items()})


==> figsrc/bench/real_gsplat.py <==
"""Real gsplat (1.5.3) projection-backward + Adam stage time on a fixed state.

State: the neutral garden model (allin/garden/no_cones_sh2.ply, SH2 padded to SH3 with zeros) and the 8 cameras of
dump_neutral/garden.bin (same views our bench uses). Per view: forward (rasterization, SH degree 3, packed=False),
L1 loss against a fixed random target, loss.backward(), SelectiveAdam.step(visibility = radii > 0), as in gsplat's
examples/simple_trainer.py with --visible_adam. Parameters are stored raw (log scale, logit opacity) with the
activations in PyTorch, as in simple_trainer.

Stage = GPU time from the end of the rasterize-to-pixels backward (a CUDA event recorded by a hook on means2d grad)
to the end of the optimizer step (projection backward, SH backward, autograd of exp / sigmoid / normalize, gradient
accumulation and zero fills, SelectiveAdam 6 per-group kernels), including any GPU idle while Python launches them.
    python real_gsplat.py <dump.bin> <ply> [reps]
"""
import sys, struct, json
import numpy as np, torch
from torch.profiler import profile, ProfilerActivity, record_function
import gsplat
from gsplat.optimizers import SelectiveAdam

dump, plyp = sys.argv[1], sys.argv[2]
reps = int(sys.argv[3]) if len(sys.argv) > 3 else 7
dev = "cuda"

# ---- cameras from the dump
with open(dump, "rb") as f:
    N, V, W, H = struct.unpack("4i", f.read(16))
    f.seek(16 + 4 * N * (3 + 3 + 4 + 3 + 1 + 4))
    cams = []
    for v in range(V):
        a = np.frombuffer(f.read(80), np.float32)
        f.seek(N, 1)
        cams.append(a)

# ---- parameters from the PLY
with open(plyp, "rb") as f:
    names, n = [], 0
    while True:
        line = f.readline().decode().strip()
        if line.startswith("element vertex"): n = int(line.split()[2])
        elif line.startswith("property float"): names.append(line.split()[2])
        elif line == "end_header": break
    d = np.fromfile(f, np.float32, n * len(names)).reshape(n, len(names))
c = {k: d[:, i] for i, k in enumerate(names)}
assert n == N, (n, N)
nrest = sum(1 for k in names if k.startswith("f_rest_")) // 3
sh = np.zeros((n, 16, 3), np.float32)
for ch in range(3):
    sh[:, 0, ch] = c[f"f_dc_{ch}"]
    for j in range(nrest): sh[:, 1 + j, ch] = c[f"f_rest_{ch * nrest + j}"]
T = lambda a: torch.nn.Parameter(torch.tensor(np.ascontiguousarray(a), device=dev))
params = {
    "means": T(np.stack([c["x"], c["y"], c["z"]], 1)),
    "quats": T(np.stack([c[f"rot_{i}"] for i in range(4)], 1)),
    "scales": T(np.stack([c[f"scale_{i}"] for i in range(3)], 1)),
    "opacities": T(c["opacity"]),
    "sh0": T(sh[:, :1]),
    "shN": T(sh[:, 1:]),
}
lrs = {"means": 1.6e-6, "quats": 1e-3, "scales": 5e-3, "opacities": 2.5e-2, "sh0": 2.5e-3, "shN": 2.5e-3 / 20}
opts = {k: SelectiveAdam([{"params": p, "lr": lrs[k], "name": k}], eps=1e-15, betas=(0.9, 0.999)) for k, p in params.items()}
target = torch.rand(1, H, W, 3, device=dev)


e0, e1 = torch.cuda.Event(enable_timing=True), torch.cuda.Event(enable_timing=True)


def step(vm, K):
    colors = torch.cat([params["sh0"], params["shN"]], 1)
    img, alpha, info = gsplat.rasterization(
        params["means"], params["quats"], torch.exp(params["scales"]), torch.sigmoid(params["opacities"]),
        colors, vm, K, W, H, sh_degree=3, packed=False, absgrad=False, rasterize_mode="classic")
    # means2d's gradient is produced by the rasterize-to-pixels backward: its hook marks the start of the stage
    info["means2d"].register_hook(lambda g: e0.record())
    loss = (img - target).abs().mean()
    vis = (info["radii"] > 0).all(-1).any(0)
    loss.backward()
    for o in opts.values():
        o.step(vis)
        o.zero_grad(set_to_none=True)
    e1.record()
    return int(vis.sum())


out = []
for v, a in enumerate(cams):
    wv = a[:16].reshape(4, 4).T          # dump stores column-major world->view
    vm = torch.tensor(wv, device=dev)[None]
    K = torch.tensor([[a[16], 0, a[18]], [0, a[17], a[19]], [0, 0, 1]], device=dev, dtype=torch.float32)[None]
    for _ in range(2): step(vm, K)
    torch.cuda.synchronize()
    stage, total_bwd, nvis = [], [], 0
    for r in range(reps):
        nvis = step(vm, K); torch.cuda.synchronize()
        stage.append(e0.elapsed_time(e1))
    out.append(dict(system="gsplat-1.5.3", view=v, N=N, visible=nvis, stage_ms=float(np.median(stage))))
    print(json.dumps(out[-1]), flush=True)


==> figsrc/bench/real_vksplat.py <==
"""Real upstream VkSplat (b3ad2b0) projection-backward + Adam stage time on a fixed state.

Loads the neutral garden model (allin/garden/no_cones_sh2.ply, SH2 padded to SH3 with zeros) with set_gauss_params,
then for the same 8 training views as our bench (linspace over the train split, the split VkSplat and GS-CUDA share)
runs train_step(view, 30000) (past refine_stop, so no densification; active SH 3) and reads the stage's own GPU
timestamp timer, FusedProjectionBackwardOptimizerStep, from get_timing_breakdown() (deltas over the timed reps).
    python real_vksplat.py <dataset_dir> <ply> [reps]
"""
import sys, os, json
from dataclasses import asdict
import numpy as np
import vksplat
sys.path.insert(0, os.path.dirname(vksplat.__file__))
from simple_trainer import TrainerConfig

data, plyp = sys.argv[1], sys.argv[2]
reps = int(sys.argv[3]) if len(sys.argv) > 3 else 7
STAGE = "FusedProjectionBackwardOptimizerStep"

with open(plyp, "rb") as f:
    names, n = [], 0
    while True:
        line = f.readline().decode().strip()
        if line.startswith("element vertex"): n = int(line.split()[2])
        elif line.startswith("property float"): names.append(line.split()[2])
        elif line == "end_header": break
    d = np.fromfile(f, np.float32, n * len(names)).reshape(n, len(names))
c = {k: d[:, i] for i, k in enumerate(names)}
nrest = sum(1 for k in names if k.startswith("f_rest_")) // 3
sh = np.zeros((n, 16, 3), np.float32)
for ch in range(3):
    sh[:, 0, ch] = c[f"f_dc_{ch}"]
    for j in range(nrest): sh[:, 1 + j, ch] = c[f"f_rest_{ch * nrest + j}"]
xyz = np.stack([c["x"], c["y"], c["z"]], 1).astype(np.float32)
rot = np.stack([c[f"rot_{i}"] for i in range(4)], 1).astype(np.float32)
rot /= np.linalg.norm(rot, axis=1, keepdims=True)
scales = np.exp(np.stack([c[f"scale_{i}"] for i in range(3)], 1)).astype(np.float32)
opac = (1.0 / (1.0 + np.exp(-c["opacity"]))).astype(np.float32)[:, None]

jd = lambda a, b: os.path.join(a, b).rstrip(os.sep) + os.sep    # simple_trainer.join_dir
cfg = TrainerConfig(dataset_dir=data, image_dir=jd(data, "images"), sparse_dir=jd(data, "sparse/0"), mask_dir=None,
                    output_dir=jd(os.environ.get("TMP", "."), "vksplat_bench"), enable_viewer=False)
m = vksplat.VkSplat()
m.initialize(os.path.join(os.path.dirname(vksplat.__file__), "shader") + os.sep, -1)
m.set_train_config({k: ("" if v is None else v) for k, v in asdict(cfg).items()})
m.set_gauss_params(xyz, rot, scales, opac, sh)
views = np.linspace(0, m.num_train - 1, 8).round().astype(int)


def stage():
    n_, dt = m.get_timing_breakdown()[STAGE]
    return n_, dt


for v, i in enumerate(views):
    for _ in range(2): m.train_step(int(i), 30000)
    n0, t0 = stage()
    for _ in range(reps): m.train_step(int(i), 30000)
    n1, t1 = stage()
    print(json.dumps(dict(system="vksplat-b3ad2b0", view=v, image=int(i), N=int(n), calls=n1 - n0,
                          stage_ms=(t1 - t0) / max(n1 - n0, 1) * 1000.0)), flush=True)
m.cleanup()


==> figsrc/build_bwd_ablation.py <==
"""Rasterize-backward ablation: gsplat (per pixel), Taming (per splat), ours (per chunk) and its parts.

Reads figsrc/data/bwd_ablation.jsonl (tests/bench_bwd.py output of GS-CUDA-wave run_ladder3.sh, 15 frozen states,
variants 60 gsplat, 61 Taming, 53 P, 52 S, 51 C, 49 D, 50 E; run_ladder4.sh; older runs also 0 A, 32 B) and writes
    diagrams/fig_bwd_{pixel,splat,chunk,ftb,lean,skip,wait}.tex  the paper's figures, one per subsection: no title
                                               row and no notes (the caption carries both), [H] above its heading
    diagrams/fig_bwd_ablation_col{,_a,_b}.tex  the paper's figure: gsplat, Taming, per chunk | lean pair arithmetic,
                                               chunk skip, per-chunk waits (one column, two floats)
    diagrams/table_bwd_ablation.tex            the table (references, per chunk + refinements, per chunk minus a part)
    diagrams/bwd_ablation_macros.tex           the numbers quoted in sec/3_method.tex
    diagrams/fig_bwd_ablation{,_paper}.tex     the OLD lettered ladder (gsplat, Taming, A..E), kept for the figure board
Keys (2026-11-17 paper table: P -> S -> C -> D -> E): P = per chunk, back to front, standard (v53);
A = thread per splat, standard arithmetic (v0); B = thread per splat, lean (v32); S = per chunk, standard (v52);
C = per chunk, lean (v51); D = + chunk skip (v49); E = + per-chunk waits (v50, the default kernel).
The drawings are schematic (12 splats with the chunk masks of bwd_sched_v50.py); the schedules of C, D and E
are simulated from those masks with each kernel's waiting rule. Only the speedups and the table carry data.
Edit this script and rerun, not the outputs.
"""
import os as _os_k, sys as _sys_k; _sys_k.path.insert(0, _os_k.path.dirname(_os_k.path.abspath(__file__)))
import _tabfmt  # save_keep_caption: keeps the hand-edited inline caption block (2026-11-20)
import json, os
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.dirname(HERE)
DATA = os.path.join(HERE, "data", "bwd_ablation.jsonl")

ROWS = [  # key, variant, name in the old ladder table, change (the old ladder is kept for the board's full figure)
    ("gsplat", "60", "gsplat", r"one thread per pixel, back to front~\cite{ye2024gsplat}"),
    ("Taming", "61", "Taming", r"one thread per splat, saved pixel states~\cite{mallick2024taming}"),
    ("A", "0", "A", "tile's block owns pixel state"),
    ("B", "32", "B", "lean pair arithmetic"),
    ("C", "51", "C", "one warp/splat, one chunk/step"),
    ("D", "49", "D", "skip chunks unreached by splat"),
    ("E", "50", "E", "wait per chunk"),
]
# 2026-11-16 restructure (paper Sec. Rasterization Backward: per-pixel, per-splat, per-chunk with lean arithmetic
# inside, checkpoints, chunk skip, per-chunk waits). Variant 52 = C with variant 0's standard pair arithmetic
# (GS-CUDA-wave kernels_render_bwd_wave_trim.cuh), so lean arithmetic is measured on the per-chunk kernel itself.
EXTRA = [("S", "52"), ("P", "53"), ("K", "54"), ("W", "55")]   # 54/55 = 52 + skip / + skip + waits (run_ladder5)   # 53 = 52 walking back to front (undo by division), 2026-11-17


def load():
    rows = [json.loads(l) for l in open(DATA)]
    rel, ms = {}, {}
    for key, v in [(r[0], r[1]) for r in ROWS] + EXTRA:
        if v not in rows[0]["per_view_ms"]: continue
        per_scene = [float(np.median(np.array(r["per_view_ms"][v]) / np.array(r["per_view_ms"]["60"]))) for r in rows]
        rel[key] = float(np.exp(np.mean(np.log(per_scene))))
        ms[key] = float(np.exp(np.mean([np.log(np.median(r["per_view_ms"][v])) for r in rows])))
    return rel, ms, len(rows)


# ---------------------------------------------------------------- the example tile (as bwd_sched_v50.py)
W = 4
MASKS = [{1, 2, 3, 4}, {3, 4}, {5, 6, 7, 8}, {1, 3}, {2, 4, 6}, {7, 8}, {1, 2}, {5, 7},
         {3, 4, 5, 6}, {6, 8}, {1, 2, 3, 4}, {7}]
ALL = [set(range(1, 9))] * len(MASKS)
SHADE = ["black!8", "black!22"]


def sim_chunk(masks):
    """E: a splat waits, per chunk, for the earlier splats that reach that chunk."""
    done, free, cells = {}, [0] * W, []
    for k, m in enumerate(masks):
        w = k % W
        t = free[w]
        for c in sorted(m):
            t = max(t, max([done[(j, c)] for j in range(k) if c in masks[j]] or [0]))
            cells.append((w, t, k, c))
            done[(k, c)] = t + 1
            t += 1
        free[w] = t
    return cells


def sim_chain(masks):
    """C and D: before chunk c a splat waits until the previous splat is past c; a splat is past the chunks
    it skips when it finishes its next chunk, or when it and its predecessor are complete."""
    free, cells = [0] * W, []
    past_prev, complete_prev = {c: 0 for c in range(1, 9)}, 0
    for k, m in enumerate(masks):
        w = k % W
        t = free[w]
        past, pending = {}, []
        for c in range(1, 9):
            if c in m:
                t = max(t, past_prev[c])
                cells.append((w, t, k, c))
                t += 1
                past[c] = t
                for p in pending: past[p] = t
                pending = []
            else:
                pending.append(c)
        complete = max(t, complete_prev)
        for p in pending: past[p] = complete
        free[w] = complete
        past_prev, complete_prev = past, complete
    return cells


def last_step(cells): return max(t for (_, t, _, _) in cells) + 1


# ---------------------------------------------------------------- drawing helpers
def n(style, x, y, text):
    return rf"\node[{style}] at ({x:.3f},{y:.3f}) {{{text}}};"


def title(tag, x, y, text, speed, xr):
    o = []
    if tag:
        o.append(rf"\node[circle, draw=dgink, line width=0.4pt, fill=white, text=dgink, font=\sffamily\scriptsize\bfseries, "
                 rf"inner sep=0pt, minimum size=3.1mm] at ({x + 0.155:.3f},{y:.3f}) {{{tag}}};")
        o.append(n("lab, anchor=west", x + 0.4, y, rf"\textbf{{{text}}}"))
    else:
        o.append(n("lab, anchor=west", x, y, rf"\textbf{{{text}}}"))
    sp_txt = speed if isinstance(speed, str) else rf"{speed:.2f}$\times$"
    o.append(n("lab, anchor=east", xr, y, rf"\textbf{{{sp_txt}}}"))
    return o


def ray(x, y, bars=(), nsp=14, sp=0.3, ea=0.06, eb=0.22, px=0.2):
    """A pixel and the splats along its ray, front (left) to back; returns (lines, x of splat i).
    sp: splat pitch, ea/eb: ellipse half-axes, px: pixel square side (2026-11-18: bigger in the paper's (a), (b))."""
    o = [rf"\draw[dgink, line width=0.6pt] ({x:.3f},{y + px / 2:.3f}) rectangle ++({px:.3f},{-px:.3f});",
         rf"\draw[dgmute, line width=0.4pt, dash pattern=on 2pt off 1.4pt] ({x + px + 0.03:.3f},{y:.3f}) -- ({x + px + 0.5 + nsp * sp:.3f},{y:.3f});"]
    sx = lambda i: x + px + 0.45 + i * sp
    for i in range(nsp):
        r = (14, -10, 5)[i % 3]
        o.append(rf"\draw[dgink, line width=0.35pt, fill=black!12, rotate around={{{r}:({sx(i):.3f},{y:.3f})}}] ({sx(i):.3f},{y:.3f}) ellipse ({ea} and {eb});")
    for i in bars:
        o.append(rf"\draw[dgink, line width=1.5pt, line cap=butt] ({sx(i) - sp / 2:.3f},{y + eb + 0.08:.3f}) -- ++(0,{-2 * (eb + 0.08):.3f});")
    return o, sx


# 2026-11-17 (Nicholas: more readable): rows 0.27 -> 0.33 cm with pitch 0.3 -> 0.37, numbers \tiny -> \scriptsize
CH, RS_ = 0.32, 0.355


def strip(x0, y0, rows, cells, steps, cw=0.52, ch=CH, rs=RS_, numbers=True, num_dy=0.3, skip_cols=(), lab_west=None):
    """rows: [(label, extra gap above)]; cells: (row, step, text, fill, top label or None, heavy top edge).
    skip_cols: columns drawn without the empty grid (a gap column, e.g. for dots)."""
    o, ys, y = [], [], y0 - 0.12
    for lab, gap in rows:
        y -= gap
        ys.append(y)
        if lab_west is None:
            o.append(n("mut, anchor=east", x0 - 0.08, y - ch / 2, lab))
        else:   # 2026-11-20 (Nicholas): labels flush with the panel's left edge, grid right after them
            o.append(n("mut, anchor=west", lab_west, y - ch / 2, lab))
        for t in range(steps):
            if t in skip_cols: continue
            o.append(rf"\draw[draw=black!18, line width=0.2pt] ({x0 + t * cw:.3f},{y:.3f}) rectangle ++({cw:.3f},{-ch:.3f});")
        y -= rs
    if numbers:
        for t in range(steps):
            o.append(n(r"mut, font=\scriptsize", x0 + t * cw + cw / 2, y0 + num_dy, str(t)))
    for (r, t, text, fill, top, heavy) in cells:
        if t >= steps: continue
        x, yy = x0 + t * cw, ys[r]
        o.append(rf"\draw[cell, line width=0.3pt, fill={fill}] ({x:.3f},{yy:.3f}) rectangle ++({cw:.3f},{-ch:.3f});")
        o.append(n(r"lab, font=\scriptsize", x + cw / 2, yy - ch / 2, text))
        if heavy:
            o.append(rf"\draw[dgink, line width=1.5pt, line cap=butt] ({x:.3f},{yy:.3f}) -- ++({cw:.3f},0);")
        if top:
            o.append(n(r"lab, font=\scriptsize, anchor=south west, inner sep=0.5pt", x, yy, top))
    return o, ys[-1] - ch


def warp_strip(x0, y0, cells, steps, cw=0.52, lab_west=None):
    rows = [(f"warp {w}", 0.0 if w == 0 else 0.2) for w in range(W)]
    seen, cc = set(), []
    for (w, t, k, c) in cells:
        cc.append((w, t, str(c), SHADE[(k // W) % 2], None if k in seen else rf"$s_{{{k}}}$", False))
        seen.add(k)
    return strip(x0, y0, rows, cc, steps, cw=cw, lab_west=lab_west)


def tile(x, y, shade=(), ellipses=(), k=1.0, font=r"\tiny"):
    """16x16 tile, 8 chunks of 8x4 (2 across, 4 down), top left at (x, y); k scales it (2026-11-18: 1.3 in the paper)."""
    cwid, chei = 0.84 * k, 0.42 * k
    o = [rf"\draw[black!25, line width=0.15pt, step={0.105 * k:.4f}, shift={{({x:.3f},{y:.3f})}}] (0,0) grid ({2 * cwid:.3f},{-4 * chei:.3f});"]
    for c in range(1, 9):
        cx, cy = x + ((c - 1) % 2) * cwid, y - ((c - 1) // 2) * chei
        if c in shade:
            o.append(rf"\fill[black, fill opacity=0.16] ({cx:.3f},{cy:.3f}) rectangle ++({cwid:.3f},{-chei:.3f});")
        o.append(rf"\draw[dgink, line width=0.45pt] ({cx:.3f},{cy:.3f}) rectangle ++({cwid:.3f},{-chei:.3f});")
        if k == 1.0:
            o.append(n(rf"lab, font={font}", cx + cwid / 2, cy - chei / 2, str(c)))
        else:   # 2026-11-18: numbers in corners, clear of the ellipses (left column top left, right column bottom right)
            left = (c - 1) % 2 == 0
            o.append(n(rf"lab, font={font}, anchor={'north west' if left else 'south east'}",
                       cx + 0.07 if left else cx + cwid - 0.07, cy - 0.06 if left else cy - chei + 0.06, str(c)))
    o.append(rf"\draw[dgink, line width=0.8pt] ({x:.3f},{y:.3f}) rectangle ++({2 * cwid:.3f},{-4 * chei:.3f});")
    for (ex, ey, ea, eb, rot, lab) in ellipses:
        ex, ey, ea, eb = ex * k, ey * k, round(ea * k, 3), round(eb * k, 3)
        o.append(rf"\draw[dgink, line width=0.7pt, fill=black, fill opacity=0.12, rotate around={{{rot}:({x + ex:.3f},{y - ey:.3f})}}] ({x + ex:.3f},{y - ey:.3f}) ellipse ({ea} and {eb});")
        o.append(n("lab", x + ex, y - ey, lab))
    return o


# ---------------------------------------------------------------- the figure
def figure(rel, show_ab=True, show_c_side=True):
    """show_ab / show_c_side False: the paper's cut (figure board picks 2026-11-13: gsplat, Taming, C, D + side, E + side;
    no A | B row, no tile-and-lanes box beside C). The full figure stays in fig_bwd_ablation.tex for the board."""
    sp = {k: 1.0 / v for k, v in rel.items()}
    L = ["% generated by figsrc/build_bwd_ablation.py. Drawings are schematic; the schedules of C, D, E are simulated",
         "% from one set of chunk masks with each kernel's waiting rule. The bold numbers are measured speedups over",
         "% gsplat (figsrc/data/bwd_ablation.jsonl).",
         r"\begin{figure*}[t]", r"\centering", r"\begin{tikzpicture}[dg]",
         r"  \tikzset{cell/.style={draw=dgink, line width=0.35pt, fill=white},",
         r"           lab/.style={inner sep=0pt, text=dgink}, mut/.style={inner sep=0pt, text=dgmute}}"]
    B = []
    XR, XM = 17.7, 9.2          # right edge, start of the right column
    HX = 1.25                   # x of step 0 inside a half-width part

    # ================= row 1: gsplat | Taming =================
    y = 0.0
    B += title("", 0, y, "gsplat: a thread is a pixel", sp["gsplat"], XM - 0.5)
    r, sx = ray(0.05, y - 0.75)
    B += r
    B.append(rf"\draw[flow] ({sx(13) + 0.1:.3f},{y - 1.15:.3f}) -- ({sx(0) - 0.1:.3f},{y - 1.15:.3f});")
    B.append(n("mut, anchor=west", sx(13) + 0.45, y - 0.75, "back to front,"))
    B.append(n("mut, anchor=west", sx(13) + 0.45, y - 0.98, "from the final $T$"))
    rows = [("pixel 0", 0), ("pixel 1", 0), ("pixel 255", 0.2), ("each warp", 0.1)]
    B.append(n("mut", HX - 0.55, y - 1.8 - 0.12 - 2 * 0.3 - 0.06, r"$\cdots$"))
    cells = []
    for t in range(12):
        for rr in range(3):
            cells.append((rr, t, rf"$s_{{{11 - t}}}$", SHADE[0], None, False))
        cells.append((3, t, r"$\Sigma$", SHADE[1], None, False))
    s, yb1 = strip(HX, y - 1.8, rows, cells, 13)
    B += s
    B.append(n("mut, anchor=west", 0, yb1 - 0.22, r"$\Sigma$: the splat's gradient is summed over the warp's 32 pixels, then 9 atomic adds"))

    B += title("", XM, y, "Taming: a thread is a splat", sp["Taming"], XR)
    r, sx = ray(XM + 0.05, y - 0.75, bars=(0, 4, 8, 12))
    B += r
    for i in (0, 4, 8, 12):
        B.append(rf"\draw[flow] ({sx(i) - 0.15:.3f},{y - 1.15:.3f}) -- ++(0.75,0);")
    B.append(n("mut, anchor=west", sx(13) + 0.45, y - 0.75, "pixel state saved"))
    B.append(n("mut, anchor=west", sx(13) + 0.45, y - 0.98, "every 32 splats"))
    rows = [(r"warp 0\ \ $s_0$", 0), ("$s_1$", 0), ("$s_2$", 0), (r"warp 1\ \ $s_{32}$", 0.14), ("$s_{33}$", 0), ("$s_{34}$", 0)]
    cells = []
    for b in range(2):
        for l in range(3):
            for t in range(l, 13):
                cells.append((3 * b + l, t, str(t - l), SHADE[b], None, l == 0))
    s, yb2 = strip(XM + HX, y - 1.8, rows, cells, 13)
    B += s
    B.append(n("mut, anchor=west", XM + HX + 13 * 0.52 + 0.08, y - 1.8 - 0.12 - 0.135, r"$\cdots$"))
    B.append(n("mut, anchor=west", XM, yb2 - 0.22, "numbers are pixels of the tile (0 to 255); heavy edge: saved state loaded"))

    # ================= row 2: A | B =================
    y = min(yb1, yb2) - 0.85
    B_full = B
    if not show_ab:
        B = []                  # draw row 2 into a scratch list, then drop it; C starts where A would have
    B += title("A", 0, y, "The tile's block owns the pixel state", sp["A"], XM - 0.5)
    r, sx = ray(0.05, y - 0.75)
    B += r
    B.append(rf"\draw[flow] ({sx(0) - 0.1:.3f},{y - 1.15:.3f}) -- ({sx(13) + 0.1:.3f},{y - 1.15:.3f});")
    B.append(n("mut, anchor=west", sx(13) + 0.45, y - 0.75, "front to back,"))
    B.append(n("mut, anchor=west", sx(13) + 0.45, y - 0.98, "from $T = 1$"))
    rows = [("thread 0", 0), ("thread 1", 0), ("thread 2", 0)]
    cells = []
    for l in range(3):
        for t in range(l, 6):
            cells.append((l, t, str(t - l), SHADE[0], rf"$s_{{{l}}}$" if t == l else None, False))
        for t in range(7 + l, 13):
            cells.append((l, t, str(t - 7 - l), SHADE[1], rf"$s_{{{128 + l}}}$" if t == 7 + l else None, False))
    s, yb3 = strip(HX, y - 1.75, rows, cells, 13, rs=0.5, numbers=False)
    B += s
    B.append(rf"\fill[white] ({HX + 6 * 0.52 + 0.02:.3f},{y - 1.75 - 0.05:.3f}) rectangle ({HX + 7 * 0.52 - 0.02:.3f},{yb3 - 0.02:.3f});")
    B.append(n("mut", HX + 6.5 * 0.52, (y - 1.87 + yb3) / 2, r"$\cdots$"))
    B.append(n("mut, anchor=west", 0, yb3 - 0.22, "128 threads, one block per tile; the pixels' $T$ and color stay in shared memory"))

    B += title("B", XM, y, "Lean pair arithmetic", sp["B"], XR)

    def boxes(x, yy, labs):
        o = []
        for i, lab in enumerate(labs):
            o.append(rf"\draw[cell] ({x + i * 0.62:.3f},{yy + 0.14:.3f}) rectangle ++(0.62,-0.28);")
            o.append(n("lab", x + i * 0.62 + 0.31, yy, lab))
        return o
    yy = y - 0.7
    B.append(n("mut, anchor=west", XM, yy, "a pixel keeps"))
    B.append(n("lab, anchor=west", XM + 1.75, yy, "A"))
    B += boxes(XM + 2.05, yy, ["$T$", "$C_r$", "$C_g$", "$C_b$"])
    B.append(n("lab, anchor=west", XM + 5.0, yy, "B"))
    B += boxes(XM + 5.3, yy, ["$T$", "$a$"])
    yy = y - 1.3
    B.append(n("mut, anchor=west", XM, yy, "a pair adds"))
    B.append(n("lab, anchor=west", XM + 1.75, yy, "A"))
    B.append(n("lab, anchor=west", XM + 2.05, yy, r"$o\,t\,Q\,\mathbf d$, \ $-\tfrac12\,o\,t\,\mathbf d\mathbf d^{\!\top}$, \ $t$, \ $\alpha T\mathbf v$ \ \ to the 9 gradients"))
    yy = y - 1.75
    B.append(n("lab, anchor=west", XM + 1.75, yy, "B"))
    B.append(n("lab, anchor=west", XM + 2.05, yy, r"$t\,\mathbf d$, \ $t\,\mathbf d\mathbf d^{\!\top}$, \ $t$, \ $\alpha T\mathbf v$ \ \ to 9 sums"))
    yy = y - 2.3
    B.append(n("mut, anchor=west", XM, yy, "a splat applies"))
    B.append(n("lab, anchor=west", XM + 1.75, yy, "B"))
    B.append(n("lab, anchor=west", XM + 2.05, yy, r"$o$ and $Q$ to its sums, once"))
    B.append(n("mut, anchor=west", XM, yb3 - 0.22, r"same schedule as A; \ $a = -(C - C_i)\cdot\mathbf v - T_{\mathrm{final}}v_T$, \ $t = \partial L/\partial\alpha \cdot G$, \ $\mathbf d$ = pixel $-$ centre"))
    if not show_ab:
        B = B_full
        yb3 = min(yb1, yb2) + 0.1   # C then sits 0.85 below row 1, the same gap as between the other rows

    # ================= rows 3-5: C, D, E =================
    SX, IX, STEPS = 1.15, 12.6, 20
    cC, cD, cE = sim_chain(ALL), sim_chain(MASKS), sim_chunk(MASKS)

    y = yb3 - 0.95
    B += title("C", 0, y, "One warp per splat, one chunk per step", sp["C"], XR)
    s, yb = warp_strip(SX, y - 0.75, cC, STEPS)
    B += s
    if show_c_side:
        B += tile(IX, y - 0.6, shade=(4,))
        lx = IX + 2.25
        for w in range(W):
            f = "black!40" if w == 0 else "black!10"
            for l in range(32):
                B.append(rf"\draw[cell, line width=0.2pt, fill={f}] ({lx + l * 0.055:.3f},{y - 0.75 - w * 0.34:.3f}) rectangle ++(0.055,-0.16);")
            B.append(n("mut, anchor=west", lx + 1.82, y - 0.83 - w * 0.34, f"warp {w}"))
        B.append(rf"\draw[flow, dgink] ({lx - 0.05:.3f},{y - 0.83:.3f}) .. controls ({lx - 0.45:.3f},{y - 0.83:.3f}) and ({lx - 0.3:.3f},{y - 1.23:.3f}) .. ({IX + 1.7:.3f},{y - 1.23:.3f});")
        B.append(n("mut, anchor=west", lx, y - 2.2, "32 lanes = the 32 pixels"))
        B.append(n("mut, anchor=west", lx, y - 2.43, "of one chunk"))
    B.append(n("mut, anchor=west", 0, yb - 0.22, rf"numbers are chunks; a splat enters a chunk when the splat before it has left it. 12 splats: {last_step(cC)} steps"))

    y = yb - 0.85
    B += title("D", 0, y, "Skip chunks unreached by the splat", sp["D"], XR)
    s, yb = warp_strip(SX, y - 0.75, cD, STEPS)
    B += s
    B += tile(IX, y - 0.6, shade=tuple(MASKS[1]), ellipses=((0.9, 0.63, 0.62, 0.14, 8, ""),))
    B.append(n("lab, anchor=west", IX + 2.25, y - 1.15, "$s_1$ reaches chunks 3 and 4"))
    B.append(n("mut, anchor=west", IX + 2.25, y - 1.4, "and walks only those"))
    B.append(n("mut, anchor=west", 0, yb - 0.22, rf"the waiting rule of C, with the skipped chunks counted as left. 12 splats: {last_step(cD)} steps"))

    y = yb - 0.85
    B += title("E", 0, y, "Wait per chunk", sp["E"], XR)
    s, yb = warp_strip(SX, y - 0.75, cE, STEPS)
    B += s
    B += tile(IX, y - 0.6, shade=tuple(MASKS[1] | MASKS[2]),
              ellipses=((0.9, 0.63, 0.62, 0.14, 8, ""), (0.8, 1.27, 0.66, 0.3, -6, "")))
    B.append(n("lab, anchor=west", IX + 2.25, y - 1.15, "$s_2$ shares no chunk with $s_0$, $s_1$:"))
    B.append(n("mut, anchor=west", IX + 2.25, y - 1.4, "it starts at step 0"))
    B.append(n("mut, anchor=west", 0, yb - 0.22, rf"a splat waits only for the earlier splats that reach the same chunk. 12 splats: {last_step(cE)} steps"))

    L.append(rf"  \useasboundingbox (0,0.25) rectangle (17.7,{yb - 0.4:.2f});")
    L += ["  " + b for b in B]
    L += [r"\end{tikzpicture}",
          r"\caption{\textbf{From gsplat's backward to ours, one change at a time.} Bold: measured speedup over gsplat "
          r"(\cref{tab:bwd-ablation}). Strips show, left to right in time, what each thread handles: a splat per pixel thread (gsplat), "
          r"a pixel per splat thread (Taming, A), a chunk per splat warp (C to E).}",
          r"\Description{Seven parts. gsplat: every pixel thread walks the splats back to front. Taming: splat threads walk the pixels "
          r"from saved states. A: one block per tile walks batches of splats in order. B: the per-pair state and sums. C, D, E: "
          r"four warps walking chunks of a tile, with fewer steps from C to E.}",
          r"\label{fig:bwd-ablation}", r"\end{figure*}", ""]
    return "\n".join(L)


def figure_col(rel, parts=None, tag="", solo=False):
    """One-column version (board request 2026-11-14, reworked 2026-11-16): every part 8.4 cm wide, stacked gsplat,
    Taming, A..E. Same drawings and schedules as figure(). Strips are stretched to the column width (gsplat, Taming
    and A share one cell width; C, D, E share another). Only E keeps the tile box: E needs 13 steps, so its strip
    ends early at the C/D cell width and the tile sits right of it. Long notes wrap to two lines. The board crops it
    into one pickable part per letter. parts=(lo, hi) keeps parts lo..hi-1 only (0 = gsplat .. 6 = E), same scale:
    the paper splits the column figure in two floats because all seven parts are taller than a page."""
    sp = {k: 1.0 / v for k, v in rel.items()}
    L = ["% generated by figsrc/build_bwd_ablation.py (figure_col). One-column cut of fig_bwd_ablation.tex: square strip",
         "% cells, notes wrapped. Drawings are schematic; bold numbers are measured speedups over gsplat.",
         r"\begin{figure}[t]", r"\centering", r"\begin{tikzpicture}[dg]",
         r"  \tikzset{cell/.style={draw=dgink, line width=0.35pt, fill=white},",
         r"           lab/.style={inner sep=0pt, text=dgink}, mut/.style={inner sep=0pt, text=dgmute}}"]
    B, marks, drop, ray_c = [], [], set(), set()

    def tl(lines):
        drop.update(range(len(B), len(B) + len(lines)))
        B.extend(lines)
    XR, HX, GAP = 8.4, 1.25, 0.62
    CW = (XR - HX) / 13               # gsplat, Taming, A: 13 steps, full column (2026-11-18; the Taming dots moved left)
    RAY = dict(sp=0.4, ea=0.08, eb=0.29, px=0.26)   # bigger ray in gsplat and Taming (2026-11-18)

    def notes(yb, lines):
        for i, t in enumerate(lines):
            drop.add(len(B))
            B.append(n("mut, anchor=west", 0, yb - 0.22 - 0.25 * i, t))
        return yb - 0.22 - 0.25 * (len(lines) - 1)

    # ---- gsplat
    y = 0.0
    marks.append((len(B), y))
    tl(title("", 0, y, "gsplat: a thread is a pixel", sp["gsplat"], XR))
    r, sx = ray(0.05, y - 0.7, **RAY)
    B.extend(r)
    B.append(rf"\draw[flow] ({sx(13) + 0.1:.3f},{y - 1.17:.3f}) -- ({sx(0) - 0.1:.3f},{y - 1.17:.3f});")
    B.append(n("mut, anchor=west", sx(13) + 0.55, y - 0.6, "back to front,"))
    B.append(n("mut, anchor=west", sx(13) + 0.55, y - 0.83, "from the final $T$"))
    # 2026-11-20 (Nicholas): (a) in the style of (b): square cells on (b)'s grid, steps 0-8, a gap, then the last
    # 10 steps of a 384-splat tile; labels flush left. (Was: 13 wide cells, splats 11..0.)
    SXA, NSPL = 1.05, 384
    CWA = (XR - SXA) / 20
    COLS = list(range(0, 9)) + [None] + list(range(NSPL - 10, NSPL))
    rows = [("pixel 0", 0), ("pixel 1", 0), ("pixel 255", 0.2), ("each warp", 0.1)]
    cells = []
    for c, t in enumerate(COLS):
        if t is None: continue
        for rr in range(3):
            cells.append((rr, c, str(NSPL - 1 - t), SHADE[0], None, False))
        cells.append((3, c, r"$\Sigma$", SHADE[1], None, False))
    gap = COLS.index(None)
    st, yb = strip(SXA, y - 1.55, rows, cells, len(COLS), cw=CWA, numbers=False, skip_cols=(gap,), lab_west=0)
    for c, t in enumerate(COLS):
        B.append(n(r"mut, font=\scriptsize", SXA + c * CWA + CWA / 2, y - 1.55 + 0.13, r"$\cdots$" if t is None else str(t)))
    for rr in range(4):
        yr = y - 1.55 - 0.12 - rr * RS_ - (0.2 if rr >= 2 else 0) - (0.1 if rr >= 3 else 0) - CH / 2
        B.append(n("mut", SXA + gap * CWA + CWA / 2, yr, r"$\cdots$"))
    B.append(n("mut", 0.25, y - 1.55 - 0.12 - 2 * RS_ - 0.05, r"$\vdots$"))
    B.extend(st)
    yb = notes(yb, [r"numbers are splats; $\Sigma$: the splat's gradient is summed over",
                    "the warp's 32 pixels, then 9 atomic adds"])

    # ---- Taming
    y = yb - GAP
    marks.append((len(B), y))
    tl(title("", 0, y, "Taming: a thread is a splat", sp["Taming"], XR))
    r, sx = ray(0.05, y - 0.7, bars=(0, 4, 8, 12), **RAY)
    B.extend(r)
    for i in (0, 4, 8, 12):
        B.append(rf"\draw[flow] ({sx(i) - 0.2:.3f},{y - 1.17:.3f}) -- ++(1.0,0);")
    B.append(n("mut, anchor=west", sx(13) + 0.55, y - 0.6, "pixel state saved"))
    B.append(n("mut, anchor=west", sx(13) + 0.55, y - 0.83, "every 32 splats"))
    # 2026-11-20 (Nicholas): one warp, five of its lanes, on the per-chunk grid (cell width and left edge of (c)-(e)),
    # so the diagonal shows: lane l walks pixel t - l at step t. Steps 0-8, a gap, then 250-259: the staircase ends,
    # s_0 at pixel 255 in step 255 and s_4 in step 259. Dots under s_4: the warp's other lanes.
    # (Was: two warps, three lanes each, steps 0-12.)
    SXB, NL = 0.95, 5
    CWB = (XR - SXB) / 20
    COLS = list(range(0, 9)) + [None] + list(range(250, 260))
    rows = [(rf"$s_{{{l}}}$", 0) for l in range(NL)]
    cells = []
    for c, t in enumerate(COLS):
        if t is None: continue
        for l in range(NL):
            if 0 <= t - l <= 255:
                cells.append((l, c, str(t - l), SHADE[0], None, l == 0))
    gap = COLS.index(None)
    st, yb = strip(SXB, y - 1.55, rows, cells, len(COLS), cw=CWB, numbers=False, skip_cols=(gap,))
    for c, t in enumerate(COLS):
        B.append(n(r"mut, font=\scriptsize", SXB + c * CWB + CWB / 2, y - 1.55 + 0.13, r"$\cdots$" if t is None else str(t)))
    for l in range(NL):
        B.append(n("mut", SXB + gap * CWB + CWB / 2, y - 1.55 - 0.12 - l * RS_ - CH / 2, r"$\cdots$"))
    B.append(n("mut", SXB - 0.22, y - 1.55 - 0.12 - NL * RS_ + 0.02, r"$\vdots$"))
    B.append(n("mut, anchor=east", SXB - 0.45, y - 1.55 - 0.12 - CH / 2, "warp 0"))
    B.extend(st)
    yb = notes(yb, ["numbers are pixels of the tile (0 to 255);", "heavy edge: saved state loaded"])

    # ---- per-chunk: front to back on the block's pixel state, a warp per splat, a chunk per step
    SX, STEPS = 0.85, 20   # 2026-11-20: was 0.95; labels flush left
    CW2 = (XR - SX) / STEPS
    cC, cD, cE = sim_chain(ALL), sim_chain(MASKS), sim_chunk(MASKS)

    y = yb - GAP
    marks.append((len(B), y))
    tl(title("", 0, y, "Per-chunk: a warp is a splat", sp["C"], XR))
    i_ray = len(B)
    r, sx = ray(0.05, y - 0.75)
    B.extend(r)
    B.append(rf"\draw[flow] ({sx(0) - 0.1:.3f},{y - 1.15:.3f}) -- ({sx(13) + 0.1:.3f},{y - 1.15:.3f});")
    B.append(n("mut, anchor=west", sx(13) + 0.45, y - 0.75, "front to back,"))
    B.append(n("mut, anchor=west", sx(13) + 0.45, y - 0.98, "from $T = 1$"))
    ray_c.update(range(i_ray, len(B)))   # the per-subsection chunk figure has no ray (see figure_ftb)
    st, yb = warp_strip(SX, y - 1.8, cC, STEPS, cw=CW2, lab_west=0)
    B.extend(st)
    yb = notes(yb, ["numbers are chunks; a warp's 32 lanes are the 32 pixels of one",
                    "chunk, whose state stays in the tile block's shared memory.",
                    rf"A splat enters a chunk when the one before has left it. 12 splats: {last_step(cC)} steps"])

    # ---- lean pair arithmetic (standard = variant 52, lean = variant 51; both per-chunk)
    y = yb - GAP
    marks.append((len(B), y))
    tl(title("", 0, y, "Lean pair arithmetic", rf"{rel['S'] / rel['C']:.2f}$\times$ over standard", XR))
    XT, XC = 1.85, 3.0                 # tag column, content column
    BW = (XR - XC - 0.15) / 6

    def boxes(x, yy, labs):
        o = []
        for i, lab in enumerate(labs):
            o.append(rf"\draw[cell] ({x + i * BW:.3f},{yy + 0.14:.3f}) rectangle ++({BW:.3f},-0.28);")
            o.append(n("lab", x + i * BW + BW / 2, yy, lab))
        return o
    RS = 0.42
    yy = y - 0.7
    B.append(n("mut, anchor=west", 0, yy, "a pixel keeps"))
    B.append(n("mut, anchor=west", XT, yy, "standard"))
    B.extend(boxes(XC, yy, ["$T$", "$C_r$", "$C_g$", "$C_b$"]))
    yy -= RS
    B.append(n("lab, anchor=west", XT, yy, "lean"))
    B.extend(boxes(XC, yy, ["$T$", "$a$"]))
    yy -= RS + 0.12
    B.append(n("mut, anchor=west", 0, yy, "a pair adds"))
    B.append(n("mut, anchor=west", XT, yy, "standard"))
    B.append(n("lab, anchor=west", XC, yy, r"$o\,t\,Q\,\mathbf d$, \ $-\tfrac12\,o\,t\,\mathbf d\mathbf d^{\!\top}$, \ $t$, \ $\alpha T\mathbf v$ \ \ to 9 gradients"))
    yy -= RS
    B.append(n("lab, anchor=west", XT, yy, "lean"))
    B.append(n("lab, anchor=west", XC, yy, r"$t\,\mathbf d$, \ $t\,\mathbf d\mathbf d^{\!\top}$, \ $t$, \ $\alpha T\mathbf v$ \ \ to 9 sums"))
    yy -= RS + 0.12
    B.append(n("mut, anchor=west", 0, yy, "a splat applies"))
    B.append(n("lab, anchor=west", XT, yy, "lean"))
    B.append(n("lab, anchor=west", XC, yy, r"$o$ and $Q$ to its sums, once"))
    yb = notes(yy - 0.15, [r"$a = (A_{\mathrm{prefix}} - A_{\mathrm{final}})\cdot\mathbf v - T_{\mathrm{final}}v_T$, \ $t = \partial L/\partial\alpha \cdot G$,",
                           r"$\mathbf d$ = pixel $-$ centre; same schedule (per-chunk) in both"])

    # ---- chunk skip
    y = yb - GAP
    marks.append((len(B), y))
    tl(title("", 0, y, "Skip chunks the splat does not reach", sp["D"], XR))
    st, yb = warp_strip(SX, y - 0.75, cD, STEPS, cw=CW2, lab_west=0)
    B.extend(st)
    yb = notes(yb, ["$s_1$ reaches chunks 3 and 4 and walks only those; skipped",
                    rf"chunks count as left. 12 splats: {last_step(cD)} steps"])

    # ---- per-chunk waits: E ends at its last step with the tile box beside it
    y = yb - GAP
    marks.append((len(B), y))
    tl(title("", 0, y, "Wait per chunk", sp["E"], XR))
    # 2026-11-20 (Nicholas): chunk culling is one panel, this one; its cells fill the width left of the tile
    TK = 1.3
    CWE = (XR - SX - 2 * 0.84 * TK - 0.3) / last_step(cE)
    st, yb = warp_strip(SX, y - 0.75, cE, last_step(cE), cw=CWE, lab_west=0)
    B.extend(st)
    B.extend(tile(SX + last_step(cE) * CWE + 0.3, y - 0.62, shade=tuple(MASKS[1] | MASKS[2]),
                  ellipses=((0.9, 0.63, 0.62, 0.14, 8, ""), (0.8, 1.27, 0.66, 0.3, -6, "")), k=1.3, font=r"\scriptsize"))
    yb = notes(yb, ["$s_2$ shares no chunk with $s_0$, $s_1$, so it starts at step 0. A splat",
                    rf"waits only for earlier splats that reach the same chunk. 12 splats: {last_step(cE)} steps"])

    if solo:   # name -> drawing lines of that part, without its title row and notes
        names = ["pixel", "splat", "chunk", "lean", "skip", "wait"]
        ends = [m[0] for m in marks[1:]] + [len(B)]
        return {nm: [B[i] for i in range(m[0], e) if i not in drop and i not in ray_c]
                for nm, m, e in zip(names, marks, ends)}

    lo, hi = parts or (0, len(marks))
    i0, y0 = marks[lo]
    i1, y1 = marks[hi] if hi < len(marks) else (len(B), None)
    yend = yb if y1 is None else y1 + GAP
    L.append(rf"  \useasboundingbox (0,0.25) rectangle ({XR},{yend - y0 - 0.25:.2f});")
    L.append(rf"  \begin{{scope}}[shift={{(0,{-y0:.3f})}}]")
    L += ["    " + b for b in B[i0:i1]]
    L.append(r"  \end{scope}")
    L += [r"\end{tikzpicture}",
          r"\caption{\textbf{Backward traversals and the parts of ours.} Bold: measured speedup over gsplat "
          r"(\cref{tab:bwd-ablation}) unless stated. Strips show, left to right in time, what each thread handles: a splat per "
          r"pixel thread (gsplat), a pixel per splat thread (Taming), a chunk per splat warp (per-chunk and its refinements).}",
          r"\Description{Six parts stacked. gsplat: every pixel thread walks the splats back to front. Taming: splat threads walk "
          r"the pixels from saved states. Per-chunk: four warps walk the chunks of a tile front to back. Lean pair arithmetic: the "
          r"per-pixel state and per-pair sums. Chunk skip and per-chunk waits: fewer steps.}",
          rf"\label{{fig:bwd-ablation-col{tag}}}", r"\end{figure}", ""]
    return "\n".join(L)


def figure_ftb():
    """Back to front (gsplat, and the per-chunk base) against front to back (ours): same pixel, same splats."""
    B = []
    for y, b2f in ((0.0, True), (-0.95, False)):
        r, sx = ray(0.05, y)
        B.extend(r)
        a, b = (sx(13) + 0.1, sx(0) - 0.1) if b2f else (sx(0) - 0.1, sx(13) + 0.1)
        B.append(rf"\draw[flow] ({a:.3f},{y - 0.4:.3f}) -- ({b:.3f},{y - 0.4:.3f});")
        B.append(n("mut, anchor=west", sx(13) + 0.45, y + 0.11, "back to front, from $T_{\\mathrm{final}}$" if b2f
                   else "front to back, from $T = 1$"))
        B.append(n("lab, anchor=west", sx(13) + 0.45, y - 0.17, r"$T \leftarrow T/(1-\alpha)$" if b2f
                   else r"$T \leftarrow T\,(1-\alpha)$"))
    return B

# The legend of each per-subsection figure, set as one note under its drawing (Nicholas 2026-11-17: like the loss
# figure, the figure explains itself and the caption is the title alone).
PART_NOTES = {
    "pixel": r"A thread is a pixel; numbers are the tile's splats (384 here), walked back to front from the final $T$. $\Sigma$: a warp sums a splat's gradient over its 32 pixels, then makes nine atomic adds.",
    "splat": r"A thread is a splat; numbers are pixels of the tile (0 to 255), shown for 5 of a warp's 32 lanes. Lane $s_k$ starts $k$ steps late and ends $k$ steps late. Heavy edge: a pixel state saved by the forward every 32 splats, loaded by the warp's first lane.",
    "chunk": r"A warp is a splat $s_k$; numbers are the $8{\times}4$ chunks it updates, one per step, from the pixel state in the block's shared memory. A splat enters a chunk when the one before has left it.",
    "ftb": r"Both walks are seeded from the forward's final state; front to back needs no division.",
    "lean": r"What a pixel keeps, what a (splat, pixel) pair adds, and what a splat applies once (\cref{eq:lean-a,eq:lean-dalpha,eq:lean-moments}).",
    "skip": r"$s_1$ reaches chunks 3 and 4 and walks only those.",   # 2026-11-20: 49's count-as-left rule is not a step any more
    "wait": r"A splat walks only the chunks it reaches and waits only for the earlier splats that reach the same chunk: $s_2$ shares no chunk with $s_0$ or $s_1$, so it starts at step 0. Right: the chunks $s_1$ and $s_2$ reach.",
}


# 2026-11-17 (Nicholas): the per-subsection floats were messy; the parts go back into two figures, each part with
# a bold header (its speedup, as the per-subsection captions had) over the drawing and its small note.
# 2026-11-17 (Nicholas): the two figures merged into one that fills a column ([p], about 20 of 22.9 cm),
# parts (a)-(e) in the order of the paper's ladder.
GROUPS = {
    "backward": ("fig:bwd", [
        ("pixel", r"(a) Per pixel (gsplat)"),
        ("splat", r"(b) Per splat (Taming), \bwdAblSpeedTaming{} over gsplat"),
        ("chunk", r"(c) Per chunk (ours), \bwdAblSpeedChunk{} over gsplat"),
        ("wait", r"(d) \FpTrav{}, \bwdAblStepSkipWait{} over (c)"),   # 2026-11-20 (Nicholas): one panel, was (d) skip + (e) wait
    ]),
}


def figure_group(group, parts):
    label, items = GROUPS[group]
    L = [f"% generated by figsrc/build_bwd_ablation.py (figure_group {group}). Caption: sec/captions.tex.",
         r"\begin{figure}[t]", r"\centering"]  # [t], not [tp]: as a float column it left the rest of its column empty
    for k, (name, head) in enumerate(items):
        if k:
            L.append(r"\par\vspace{7pt}")
        L += [r"\begin{tikzpicture}[dg]",
              r"  \tikzset{cell/.style={draw=dgink, line width=0.35pt, fill=white},",
              r"           lab/.style={inner sep=0pt, text=dgink}, mut/.style={inner sep=0pt, text=dgmute}}"]
        L += ["  " + b for b in parts[name]]
        L.append(r"  \node[inner sep=0pt, text=dgink, font=\sffamily\footnotesize, text width=8.4cm, align=flush left, anchor=north west]"
                 r" at ([yshift=-6pt]current bounding box.south -| 0,0) {" + PART_NOTES[name] + "};")
        L.append(r"  \node[inner sep=0pt, text=dgink, font=\sffamily\footnotesize, anchor=south west]"
                 r" at ([yshift=5pt]current bounding box.north -| 0,0) {\textbf{" + head + "}};")
        L.append(r"\end{tikzpicture}")
    L += [r"\caption{Backward rasterization: " + group + "}", rf"\label{{{label}}}", r"\end{figure}", ""]
    return "\n".join(L)


def figure_part(name, lines):
    L = [f"% generated by figsrc/build_bwd_ablation.py (figure_part {name}). Caption: sec/captions.tex.",
         r"\begin{figure}[H]", r"\centering", r"\begin{tikzpicture}[dg]",
         r"  \tikzset{cell/.style={draw=dgink, line width=0.35pt, fill=white},",
         r"           lab/.style={inner sep=0pt, text=dgink}, mut/.style={inner sep=0pt, text=dgmute}}"]
    L += ["  " + b for b in lines]
    if name in PART_NOTES:   # full column width, under the drawing
        L.append(r"  \node[inner sep=0pt, text=dgink, text width=8.4cm, align=flush left, anchor=north west]"
                 r" at ([yshift=-6pt]current bounding box.south -| 0,0) {" + PART_NOTES[name] + "};")
    L += [r"\end{tikzpicture}", r"\caption{Backward rasterization: " + name + "}",
          rf"\label{{fig:bwd-{name}}}", r"\end{figure}", ""]
    return "\n".join(L)


def table(rel, ms, nsc):
    """The two reference traversals, then ours (per chunk) and its refinements. Layout matches the hand-edited
    committed file (caption on top, 4-space indent, 'Time (ms)'); Step column dropped 2026-11-20 (ya: redundant)."""
    x = lambda v: rf"{v:.2f}$\times$"
    L = ["% generated by figsrc/build_bwd_ablation.py from figsrc/data/bwd_ablation.jsonl",
         r"\begin{table}[t]", r"    \centering",
         rf"    \caption{{\textbf{{Rasterize backward.}} Kernel time, geometric mean over {nsc} scenes at full "
         r"resolution (RTX 3070). gsplat~\cite{ye2024gsplat} and Taming~\cite{mallick2024taming} are ports into our "
         r"pipeline. Speedup is against gsplat.}",
         r"    \footnotesize", r"    \setlength{\tabcolsep}{3.5pt}",
         r"    \begin{tabular*}{\columnwidth}{@{\extracolsep{\fill}}l l r r@{}}",   # full column width (Nicholas 2026-11-17)
         r"        \toprule", r"        Traversal & Change & Time (ms) & Speedup \\", r"        \midrule"]
    row = lambda name, change, key: L.append(rf"        {name} & {change} & {ms[key]:.2f} & {x(1 / rel[key])} \\")
    row("Per pixel", r"gsplat~\cite{ye2024gsplat}", "gsplat")
    row("Per splat", r"Taming~\cite{mallick2024taming}", "Taming")
    L.append(r"        \midrule")
    row("Per chunk", "standard pair arithmetic", "S")
    row("", "+ arithmetic optimizations", "C")
    row("", "+ skip unreached chunks", "D")
    row("", "+ wait per chunk (ours)", "E")
    L += [r"        \bottomrule", r"    \end{tabular*}", r"    \label{tab:bwd-ablation}", r"\end{table}", ""]
    return "\n".join(L)


def macros(rel, nsc):
    """Numbers quoted in the Rasterization Backward prose."""
    x = lambda v: r"%.2f$\times$" % v
    M = ["% generated by figsrc/build_bwd_ablation.py"]
    put = lambda name, v: M.append(r"\newcommand{\%s}{%s}" % (name, v))
    put("bwdAblScenes", "%d" % nsc)
    put("bwdAblSpeedTaming", x(rel["gsplat"] / rel["Taming"]))
    # front to back dropped from the paper 2026-11-17 (Taming already walks front to back): per chunk = S
    put("bwdAblSpeedChunk", x(rel["gsplat"] / rel["S"]))          # per chunk (standard arithmetic) over gsplat
    put("bwdAblChunkOverTaming", x(rel["Taming"] / rel["S"]))      # per chunk over Taming
    put("bwdAblStepLean", x(rel["S"] / rel["C"]))                  # + lean pair arithmetic
    put("bwdAblSpeedLean", x(rel["gsplat"] / rel["C"]))            # per chunk, front to back, lean, over gsplat
    put("bwdAblSpeedOurs", x(rel["gsplat"] / rel["E"]))            # final kernel over gsplat
    if "K" in rel and "W" in rel:   # the other order (Sec. 5): skip and waits on standard arithmetic, then arithmetic
        put("bwdAblStdStepSkip", x(rel["S"] / rel["K"]))
        put("bwdAblStdStepWait", x(rel["K"] / rel["W"]))
        put("bwdAblStdStepArith", x(rel["W"] / rel["E"]))
    put("bwdAblStepSkip", x(rel["C"] / rel["D"]))
    # gradient error against the reference (variant 0, front to back): median over scenes of the largest relative L2
    rows = [json.loads(l) for l in open(DATA)]
    err = lambda v: float(np.median([max(g["rel_l2_max"] for g in r["grad_err"][v].values()) for r in rows]))
    sci = lambda e: r"$%.0f{\times}10^{%d}$" % (e / 10 ** np.floor(np.log10(e)), np.floor(np.log10(e)))
    if all("53" in r["grad_err"] for r in rows):                    # not in run_ladder5 (2026-11-17)
        put("bwdAblErrBtf", sci(err("53")))                        # back to front (undo by division)
    put("bwdAblErrFtb", sci(err("52")))                            # front to back
    put("bwdAblStepWait", x(rel["D"] / rel["E"]))
    put("bwdAblStepSkipWait", x(rel["C"] / rel["E"]))
    for key, cells in (("C", sim_chain(ALL)), ("D", sim_chain(MASKS)), ("E", sim_chunk(MASKS))):
        put("bwdAblToySteps%s" % key, "%d" % last_step(cells))      # the figure's example
    return "\n".join(M) + "\n"


def main():
    rel, ms, nsc = load()
    wr = lambda name, s: _tabfmt.save_keep_caption(os.path.join(ROOT, "diagrams", name), s)
    if "A" in rel:   # the old lettered board figure needs variants 0 and 32 (ladder3); ladder4 has neither
        wr("fig_bwd_ablation.tex", figure(rel))                                          # full: figure board source (old ladder)
        wr("fig_bwd_ablation_paper.tex", figure(rel, show_ab=False, show_c_side=False))   # board cut (old ladder)
    wr("fig_bwd_ablation_col.tex", figure_col(rel))                                  # one column, all six parts
    wr("fig_bwd_ablation_col_a.tex", figure_col(rel, (0, 3), "-a"))                  # paper: gsplat, Taming, per chunk
    wr("fig_bwd_ablation_col_b.tex", figure_col(rel, (3, 6), "-b"))                  # paper: lean arithmetic, chunk skip, per-chunk waits
    parts = figure_col(rel, solo=True)
    parts["ftb"] = figure_ftb()
    for grp in GROUPS:                                                               # paper: two grouped figures
        wr(f"fig_bwd_{grp}.tex", figure_group(grp, parts))
    wr("table_bwd_ablation.tex", table(rel, ms, nsc))
    wr("bwd_ablation_macros.tex", macros(rel, nsc))
    for key in [k for k in [r[0] for r in ROWS] + [e[0] for e in EXTRA] if k in rel]:
        print(key, round(rel[key], 3), round(1 / rel[key], 2), round(ms[key], 2))
    print("steps C/D/E:", last_step(sim_chain(ALL)), last_step(sim_chain(MASKS)), last_step(sim_chunk(MASKS)))


if __name__ == "__main__":
    main()


==> figsrc/build_bwd_impl.py <==
"""Generate tables/table_bwd_impl.tex -- backward implementations at a trained state.

Source: figsrc/data/bwd80k_results.jsonl (checked in, so the table is
reproducible without the measurement machine).

How the measurement works: every implementation differentiates the SAME state.
The 80k-step model for a scene is loaded, densification is frozen, and 2,500
steps run with one forced backward implementation. The splat count is identical
before and after, so the only variable is the backward kernel. Quality is not
measured and would be meaningless -- a loaded model carries no optimiser state.

Stage columns are per-step GPU time. "Other" is total minus the two rasterise
stages, i.e. projection, sorting, key generation, the loss gradient and the
fused optimiser step; it is near-constant by construction and is the control.

  python figsrc/build_bwd_impl.py
"""
import _tabfmt
import json
import os
import statistics as st

HERE = os.path.dirname(os.path.abspath(__file__))
REPO = os.path.dirname(HERE)
SRC = os.path.join(HERE, "data", "bwd80k_results.jsonl")
OUT = os.path.join(REPO, "tables", "table_bwd_impl.tex")
STEPS_K = 2.5                      # 2500 steps -> seconds to ms/step

# Sized to fill one column. Measured against a 237.1pt \columnwidth: with
# all six columns even \scriptsize is 45pt over, because the Sec. 5.1 names
# and the per-cell units cost that much on their own -- font is not the lever,
# columns are. Dropping Other and 'vs. ours' brings ootnotesize to 236.2pt,
# which fits and is still a size larger than the \scriptsize this started at.
# tabular* overruns silently, so re-measure on the rendered page after any
# change here; the log will not tell you.
FONT = '\\footnotesize'

# display order: our own implementations fastest-to-slowest, then the external
# reference implementations, also fastest-to-slowest, below a rule
OURS = ["B0", "Bwalk", "Breg", "Bckpt"]
EXTERNAL = ["Btam", "Bpix"]

# Bk2 ("Front-to-Back, 2 per thread") was cut from the table on 2026-08-29,
# Nicholas's call. It had lost its description in Sec. 5.1, so it was a row the
# reader had no way to interpret. Its measurement is still in
# data/bwd80k_results.jsonl and it goes back by putting "Bk2" into OURS above
# and restoring a sentence for it in the prose.

# These must read exactly as the prose in Sec. 5.1 names them. The table and
# the paragraph under it were drifting -- "Forward, shared" against
# "Front-to-Back, shared state" -- which makes the reader match rows to
# descriptions by position instead of by name.
NAME = {
    "B0":    r"Front-to-Back, shared state \textbf{(ours)}",
    "Bwalk": r"Back-to-Front, autodiff",
    "Breg":  r"Front-to-Back, registers",
    "Bckpt": r"Checkpointed segments",
    "Btam":  r"Per-Gaussian buckets",
    "Bpix":  r"Per-pixel reverse",
}
SRCNOTE = {"Btam": "Taming-3DGS", "Bpix": "3DGS/gsplat"}

# The unit now rides on every value instead of a spanning header row, so the
# header is one line and each cell says what it is.
def ms(v):
    return r"%.1f\,\si{\milli\second}" % v

rows = {}
for ln in open(SRC, encoding="utf-8"):
    ln = ln.strip()
    if ln:
        o = json.loads(ln)
        rows[(o["arm"], o["scene"])] = o          # a re-run supersedes
scenes = sorted({k[1] for k in rows})


def mean_stage(arm, key):
    return st.mean([rows[(arm, s)]["stages"].get(key, 0.0) for s in scenes]) / STEPS_K


def mean_total(arm):
    return st.mean([rows[(arm, s)]["stage_total_s"] for s in scenes]) / STEPS_K


cells = {}
for a in OURS + EXTERNAL:
    fwd = mean_stage(a, "RasterizeForward")
    bwd = mean_stage(a, "RasterizeBackward")
    tot = mean_total(a)
    cells[a] = (fwd, bwd, tot - fwd - bwd, tot)
# The caption asserts Other in words now that it has no column, so verify it
# here: if a re-measurement moves these, the caption is wrong and silent.
_oth = {a: round(cells[a][2], 1) for a in OURS + EXTERNAL}
assert set(_oth.values()) <= {6.3, 6.4}, (
    "caption says Other is 6.3 ms (6.4 for Taming); measured %s" % _oth)

base_tot = cells["B0"][3]
base_bwd = cells["B0"][1]

# the display order above must actually be fastest-to-slowest
for grp in (OURS, EXTERNAL):
    tots = [cells[a][3] for a in grp]
    assert tots == sorted(tots), "display order is not fastest-to-slowest: %s" % grp


def row(a):
    fwd, bwd, oth, tot = cells[a]
    name = NAME[a]
    if a in SRCNOTE:
        name += r" \textit{\scriptsize(%s)}" % SRCNOTE[a]
    return r"%s & %s & %s & %s \\" % (name, ms(fwd), ms(bwd), ms(tot))


CAPTION = (
    r"\caption{\todo{[caption]} Backward implementations measured on identical "
    r"state. For each of the seven Mip-NeRF~360 scenes the \num{80000}-step model is "
    r"loaded, densification is frozen and \num{2500} steps are run with one forced "
    r"backward implementation, so every row differentiates the same Gaussians and the "
    r"only variable is the backward kernel; the splat count is unchanged before and "
    r"after. Times are per-step GPU stage time on an RTX~3070, meaned within a scene "
    r"and then across scenes. \emph{Fwd} and \emph{Bwd} are the forward and backward "
    r"rasterise stages; \emph{Other} is the total minus those two -- projection, "
    r"sorting, key generation, loss gradient and the fused optimiser step -- and is "
    r"near-constant across rows by construction, which is what confirms the comparison "
    r"isolates the backward. Rows above the rule are our own variants, below it the "
    r"external reference implementations, each group ordered fastest to slowest. "
    r"Reconstruction quality is not reported: a loaded model carries no optimiser "
    r"state, so these runs measure cost, not training.}")

L = [r"% Backward implementations at a trained state -- generated by figsrc/build_bwd_impl.py",
     r"% Do not edit by hand; edit the generator and re-run.",
     r"\begin{table}[t]\centering" + FONT,
     r"\setlength{\tabcolsep}{3pt}",
     # tabular* with a stretchable gap fills the column instead of sitting
     # centred with slack either side, matching Table 1
     r"\begin{tabular*}{\columnwidth}{@{\extracolsep{\fill}}l rr r@{}}",
     r"\toprule",
     r"Implementation & Fwd & Bwd & Total \\",
     r"\midrule"]
L += [row(a) for a in OURS]
L.append(r"\midrule")
L += [row(a) for a in EXTERNAL]
L += [r"\bottomrule", r"\end{tabular*}", CAPTION,
      r"\label{tab:bwd_impl}", r"\end{table}"]

os.makedirs(os.path.dirname(OUT), exist_ok=True)
_tabfmt.write_table(OUT, "\n".join(L) + "\n")

print("wrote", os.path.relpath(OUT, REPO))
print("scenes:", len(scenes), "| ours total %.2f ms/step" % base_tot)
for a in OURS + EXTERNAL:
    f, b, o, t = cells[a]
    print("  %-6s fwd %5.2f  bwd %6.2f (%.2fx)  other %5.2f  total %6.2f (%.2fx)"
          % (a, f, b, b / base_bwd, o, t, t / base_tot))


==> figsrc/build_bwd_merged.py <==
"""Merged backward table (2026-11-20): the backward ladder (old Table 3) and the backward launch configuration
(old Table 8, tab:sd_bwd) measured once, in one harness, so time and counters describe the same runs.

    python figsrc/build_bwd_merged.py  ->  tables/table_bwd_merged.tex   (label tab:bwd-ablation, replaces old Table 3)
                                       ->  tables/bwd_merged_macros.tex  (numbers in the prose; \\renewcommand of the
                                           \\bwdAbl* ratios of diagrams/bwd_ablation_macros.tex, which was measured
                                           2026-11-17 at the 3070's base clock)

Data (GS-CUDA-proflad branch prof-ladder 477d195: prof-stages + backward variants 51-55 from bwd-wavefront and the
LiteGS port 66; harness gscuda/tests/prof_stages.py, driver tools/prof/run_bwd.sh), local RTX 3070 at boost clock
(checked > 1600 MHz before every scene):
  figsrc/data/bwd_merged_time.jsonl   one process per (scene, arm, rep): frozen 30k state (cone_runs/bwd50/<scene>/v50.ply),
                                      30 warm + 100 timed training steps, RasterizeBackward CUDA-event timer; VRAM as in
                                      build_stage_detail.py. rep 2 was partly shared with another GPU job (2026-11-20
                                      ~05:40), so a (scene, arm) takes the MIN over its repeats (interference only slows).
  figsrc/data/bwd_merged_ncu/garden_<arm>.csv
                                      Nsight Compute raw page, every kernel of 2 training steps after 10 warm steps.
Time: mean over the scenes of the per-scene ms; ratios: geometric mean over scenes. Counters and VRAM: garden.
LiteGS (66) = our port of LiteGS's kernel incl. its pack kernel and gradient max; within 1.2% of LiteGS's own
litegs_fused.rasterize_backward on garden (GS-CUDA tests/xcheck_litegs.py).
"""
import collections, csv, json, math, os, re, sys

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.dirname(HERE)
D = os.path.join(HERE, "data")
sys.path.insert(0, HERE)
import build_stage_detail as sd

STEM = "table_bwd_merged"
ROWS = [  # label, arm, rule above
    (r"Per pixel (gsplat)", "bwd_gsplat", False),
    (r"Per splat (Taming)", "bwd_taming", False),
    (r"Warp per tile (LiteGS)", "bwd_litegs", False),
    (r"Per chunk, std.\ arith.", "bwd_v52", True),
    (r"\,\,+ lean arithmetic", "bwd_v51", False),
    (r"\,\,+ chunk culling (ours)", "ours", False),   # 2026-11-20: chunk skip + waits = one row (49 not shown)
]
EXTRA = ["bwd_v64", "bwd_v0"]   # Taming -> per chunk decomposition, prose only
COLS = ["threads", "regs", "smem", "occ", "issue", "instr", "vram", "ms"]


def load_ncu(arm):
    f = os.path.join(D, "bwd_merged_ncu", f"garden_{arm}.csv")
    lines = [l for l in open(f, encoding="utf-8", errors="replace") if l.startswith('"')]
    r = list(csv.reader(lines)); h = r[0]; ks = []
    for x in r[2:]:
        k = {c: x[i] for i, c in enumerate(h)}
        name = k["Kernel Name"]
        k["stage"] = next((s for s, rx in sd.KERNELS if re.search(rx, name)), "other")
        if re.search(r"raster_backward|pack_params_kernel|max_abs_kernel|reset_max", name):   # LiteGS port's kernels
            k["stage"] = "bwd"
        ks.append(k)
    return sd.ncu_stage(ks, "bwd")


def summarise():
    t = collections.defaultdict(dict); vram = {}
    for l in open(os.path.join(D, "bwd_merged_time.jsonl")):
        r = json.loads(l)
        ms = r["stages_ms"].get("RasterizeBackward", 0.0)
        t[r["arm"]][r["scene"]] = min(ms, t[r["arm"]].get(r["scene"], math.inf))
        if r["scene"] == sd.NCU_SCENE and r["rep"] == 1:
            vram[r["arm"]] = r["vram_used"] / 2**20
    scenes = sorted(t["ours"])
    gm = lambda x: math.exp(sum(map(math.log, x)) / len(x))
    S = {}
    for arm in [a for _, a, _ in ROWS] + EXTRA:
        sc = [s for s in scenes if s in t[arm]]
        assert len(sc) == len(scenes), (arm, len(sc))
        S[arm] = dict(ms=sum(t[arm][s] for s in sc) / len(sc), vram=vram.get(arm),
                      per=dict((s, t[arm][s] / t["ours"][s]) for s in sc), ncu=load_ncu(arm))
        S[arm]["x"] = gm(list(S[arm]["per"].values()))
    return S, scenes, t, gm


def garden_ms():
    """Backward ms on the counter scene (min over repeats), so instructions / time is one scene's issue rate."""
    g = {}
    for l in open(os.path.join(D, "bwd_merged_time.jsonl")):
        r = json.loads(l)
        if r["scene"] == sd.NCU_SCENE:
            g[r["arm"]] = min(g.get(r["arm"], math.inf), r["stages_ms"]["RasterizeBackward"])
    return g


def table(S):
    L = ["% generated by figsrc/build_bwd_merged.py from figsrc/data/bwd_merged_time.jsonl + bwd_merged_ncu/",
         r"\begin{table}[t]\centering\footnotesize",
         r"\caption[\captitle{tables/%s}]{\usecap{tables/%s}}" % (STEM, STEM),
         r"\setlength{\tabcolsep}{2pt}",
         r"\begin{tabular*}{\columnwidth}{@{\extracolsep{\fill}}l %s@{}}" % ("r" * len(COLS)),
         r"\toprule",
         " & " + " & ".join(sd.COLS[c][0] for c in COLS) + r" \\",
         " & " + " & ".join(sd.COLS[c][1] for c in COLS) + r" \\",
         r"\midrule"]
    for lab, arm, rule in ROWS:
        if rule:
            L.append(r"\midrule")
        s = S[arm]; k = s["ncu"] or {}
        cells = [lab] + [sd.COLS[c][2](s, k) for c in COLS]
        if arm == "ours":
            cells = [r"\textbf{%s}" % c if i else c for i, c in enumerate(cells)]
        L.append(" & ".join(cells) + r" \\")
    L += [r"\bottomrule", r"\end{tabular*}", r"\label{tab:bwd-ablation}", r"\end{table}", ""]
    return "\n".join(L)


def macros(S, scenes, t, gm):
    x = lambda v: r"%.2f$\times$" % v
    pct = lambda v: r"%.0f\%%" % v
    ratio = lambda a, b: gm([t[a][s] / t[b][s] for s in scenes])   # time a / time b
    re_ = lambda n, v: r"\renewcommand{\%s}{%s}" % (n, v)
    nw = lambda n, v: r"\newcommand{\%s}{%s}" % (n, v)
    k = lambda a: S[a]["ncu"]
    lite = S["bwd_litegs"]["per"]
    gt = garden_ms()
    rate = lambda a: S[a]["ncu"]["instr"] / gt[a]   # instructions per ms, garden
    M = ["% generated by figsrc/build_bwd_merged.py -- input AFTER diagrams/bwd_ablation_macros.tex",
         re_("bwdAblScenes", "%d" % len(scenes)),
         re_("bwdAblSpeedTaming", x(ratio("bwd_gsplat", "bwd_taming"))),
         re_("bwdAblSpeedChunk", x(ratio("bwd_gsplat", "bwd_v52"))),
         re_("bwdAblChunkOverTaming", x(ratio("bwd_taming", "bwd_v52"))),
         re_("bwdAblStepLean", x(ratio("bwd_v52", "bwd_v51"))),
         re_("bwdAblSpeedLean", x(ratio("bwd_gsplat", "bwd_v51"))),
         re_("bwdAblSpeedOurs", x(ratio("bwd_gsplat", "ours"))),
         re_("bwdAblStepSkip", x(ratio("bwd_v51", "bwd_v49"))),
         re_("bwdAblStepWait", x(ratio("bwd_v49", "ours"))),
         re_("bwdAblStepSkipWait", x(ratio("bwd_v51", "ours"))),
         nw("bmScenes", "%d" % len(scenes)),
         nw("bmStepLaunch", x(ratio("bwd_taming", "bwd_v64"))),
         nw("bmStepCkpt", x(ratio("bwd_v64", "bwd_v0"))),
         nw("bmStepWarp", x(ratio("bwd_v0", "bwd_v52"))),
         nw("bmTamingOcc", pct(k("bwd_taming")["occ"])),
         nw("bmLaunchOcc", pct(k("bwd_v64")["occ"])),
         nw("bmCkptInstr", pct(100 * (1 - k("bwd_v0")["instr"] / k("bwd_v64")["instr"]))),
         nw("bmCkptVram", "%.0f" % (S["bwd_taming"]["vram"] - S["bwd_v0"]["vram"])),
         nw("bmRegsStd", "%d" % k("bwd_v52")["regs"]),
         nw("bmRegsLean", "%d" % k("bwd_v51")["regs"]),
         nw("bmOccStd", pct(k("bwd_v52")["occ"])),
         nw("bmOccLean", pct(k("bwd_v51")["occ"])),
         nw("bmLitegsSlow", x(S["bwd_litegs"]["x"])),
         nw("bmLitegsMin", x(min(lite.values()))),
         nw("bmLitegsMax", x(max(lite.values()))),
         nw("bmLitegsMaxScene", max(lite, key=lite.get)),
         nw("bmLitegsOcc", pct(k("bwd_litegs")["occ"])),
         nw("bmLitegsInstr", "%.0f" % (k("bwd_litegs")["instr"] / 1e6)),
         nw("bmOursInstr", "%.0f" % (k("ours")["instr"] / 1e6)),
         nw("bmOursOcc", pct(k("ours")["occ"])),
         # Table 3 story (garden, where the counters are): time = instructions / issue rate
         nw("bmGsplatInstr", "%.0f" % (k("bwd_gsplat")["instr"] / 1e6)),
         nw("bmInstrHalf", x(k("bwd_gsplat")["instr"] / k("ours")["instr"])),
         nw("bmRateOursGsplat", x(rate("ours") / rate("bwd_gsplat"))),
         nw("bmRateTamingGsplat", x(rate("bwd_taming") / rate("bwd_gsplat"))),
         nw("bmWarpInstr", pct(100 * (1 - k("bwd_v52")["instr"] / k("bwd_v0")["instr"]))),
         nw("bmLeanInstr", pct(100 * (1 - k("bwd_v51")["instr"] / k("bwd_v52")["instr"]))),
         nw("bmCullInstr", pct(100 * (1 - k("ours")["instr"] / k("bwd_v51")["instr"])))]
    return "\n".join(M) + "\n"


def main():
    from _tabfmt import write_table
    S, scenes, t, gm = summarise()
    write_table(os.path.join(ROOT, "tables", STEM + ".tex"), table(S))
    open(os.path.join(ROOT, "tables", "bwd_merged_macros.tex"), "w", encoding="utf-8", newline="\n").write(macros(S, scenes, t, gm))
    for arm, s in S.items():
        k = s["ncu"] or {}
        print(f"{arm:12s} ms={s['ms']:7.3f} x{s['x']:.2f} vram={s['vram'] or 0:6.0f} thr={k.get('threads')} regs={k.get('regs')} "
              f"occ={k.get('occ', 0):.0f} iss={k.get('issue', 0):.0f} instr={(k.get('instr') or 0)/1e6:.0f}M")


if __name__ == "__main__":
    main()


==> figsrc/build_bwd_occupancy.py <==
"""Rasterize-backward kernels: launch shape, registers, shared memory, occupancy.

    python figsrc/build_bwd_occupancy.py   ->  diagrams/table_bwd_occupancy.tex (one column)

Data:
  figsrc/data/bwd_occupancy_ncu.json  Nsight Compute (Occupancy + LaunchStats sections) on garden, view 0,
                                      F0 state, RTX 3070, one launch per variant; GS-CUDA-wave build
                                      (variants as in build_bwd_ablation.py, plus 65 = VkSplat port).
  figsrc/data/bwd_ablation.jsonl      kernel times of 60/61/0/32/51/49/50 on the 15 frozen states.
  figsrc/data/bwd_vksplat.jsonl       kernel times of 65 with 0 on the same 15 states (later run).
Speedup is against gsplat, geometric mean over scenes of the per-scene median paired ratio, as in
build_bwd_ablation.py. 65 has no 60 in its run, so it is chained through variant 0:
(65 vs 0, its own run) x (0 vs 60, the ablation run).
"""
import json, os
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.dirname(HERE)
D = os.path.join(HERE, "data")

ROWS = [  # key, variant, name, cite
    ("gsplat", "60", "gsplat", "ye2024gsplat"),
    ("Taming", "61", "Taming-3DGS", "mallick2024taming"),
    ("VkSplat", "65", "VkSplat", "vksplat"),
    ("A", "0", "A", None),
    ("B", "32", "B", None),
    ("C", "51", "C", None),
    ("D", "49", "D", None),
    ("E", "50", "E", None),
]
LIMITS = [("Block Limit Registers", "regs"), ("Block Limit Shared Mem", "shared"),
          ("Block Limit Warps", "threads"), ("Block Limit SM", "16 cap")]


def scene_ratio(rows, v, ref):
    return {os.path.basename(os.path.dirname(os.path.dirname(r["ply"]))):
            float(np.median(np.array(r["per_view_ms"][v]) / np.array(r["per_view_ms"][ref]))) for r in rows}


def speedups():
    abl = [json.loads(l) for l in open(os.path.join(D, "bwd_ablation.jsonl"))]
    out = {}
    for key, v, _, _ in ROWS:
        if v == "65":
            continue
        r = scene_ratio(abl, v, "60")
        out[key] = 1.0 / float(np.exp(np.mean(np.log(list(r.values())))))
    vk = [json.loads(l) for l in open(os.path.join(D, "bwd_vksplat.jsonl"))]
    r65 = scene_ratio(vk, "65", "0")
    r0 = scene_ratio(abl, "0", "60")
    common = sorted(set(r65) & set(r0))
    out["VkSplat"] = 1.0 / float(np.exp(np.mean([np.log(r65[s] * r0[s]) for s in common])))
    return out, len(abl), len(common)


def table(ncu, sp):
    L = ["% generated by figsrc/build_bwd_occupancy.py from figsrc/data/bwd_occupancy_ncu.json, bwd_ablation.jsonl, bwd_vksplat.jsonl",
         r"\begin{table}[t]\centering\scriptsize",
         r"\setlength{\tabcolsep}{0pt}",
         r"\begin{tabular*}{\columnwidth}{@{\extracolsep{\fill}}l rrr rl rr r@{}}",
         r"\toprule",
         r" & & & Shared & \multicolumn{2}{c}{Blocks per SM} & \multicolumn{2}{c}{Occupancy} & Speedup \\",
         r"Kernel & Threads & Regs & (B) & & limited by & theor. & achieved & vs gsplat \\",
         r"\midrule"]
    for key, v, name, cite in ROWS:
        k = ncu[v]
        lim = {tag: int(k[m]) for m, tag in LIMITS}
        blocks = min(lim.values())
        why = "+".join(tag for _, tag in LIMITS if lim[tag] == blocks)
        shared = int(k["Static Shared Memory Per Block"])
        label = name + (r"~\cite{%s}" % cite if cite else "")
        if key == "A":
            L.append(r"\midrule")
        L.append(rf"{label} & {int(k['Block Size'])} & {int(k['Registers Per Thread'])} & {shared:,} & {blocks} & {why} & "
                 rf"{k['Theoretical Occupancy']:.0f}\% & {k['Achieved Occupancy']:.0f}\% & {sp[key]:.2f}$\times$ \\".replace(",", "{,}"))
    L += [r"\bottomrule", r"\end{tabular*}",
          r"\caption{\textbf{Rasterize backward: registers, shared memory and occupancy.}}",
          r"\label{tab:bwd-occupancy}", r"\end{table}", ""]
    return "\n".join(L)


def main():
    ncu = json.load(open(os.path.join(D, "bwd_occupancy_ncu.json")))
    sp, n_abl, n_vk = speedups()
    open(os.path.join(ROOT, "diagrams", "table_bwd_occupancy.tex"), "w", encoding="utf-8", newline="\n").write(table(ncu, sp))
    for key, v, _, _ in ROWS:
        k = ncu[v]
        print(f"{key:8s} v{v:3s} thr {int(k['Block Size']):4d} regs {int(k['Registers Per Thread']):3d} "
              f"smem {int(k['Static Shared Memory Per Block']):6d} occ {k['Theoretical Occupancy']:5.1f}/{k['Achieved Occupancy']:5.1f}  "
              f"speedup {sp[key]:.3f}")
    print(f"scenes: ablation {n_abl}, vksplat {n_vk}")


if __name__ == "__main__":
    main()


==> figsrc/build_comparison.py <==
"""Table 1 -- the main comparison, generated from active.json.

Same shape as the ablation ladder (Table 3): datasets as column groups, a thin
rule between the quality metrics and the timing columns, a heavy rule between
the datasets, wall-clock as minutes and seconds, 1st/2nd/3rd in each column
tinted red/orange/yellow. Differences: a Gaussian-count column, no Iters
column, and the 4090 joins the three consumer cards.

Row order follows the artifact page: slowest to fastest on the reference card
(the 4090), which puts Ours last. Competitors all run 30k, so their labels
carry no budget; Ours appears twice, at 30k (matched to every competitor) and
at 60k.

Two declared departures from the measured record, both from active.json's meta
and both marked in the table:
  * meta.hide_time -- Speedy-Splat on mip360/3060 and /3070 finished only 4 of
    7 scenes, so a mean over them is not comparable with a complete column. The
    runs still feed the device-pooled quality; only the time cell is withheld.
  * meta.imputed -- Faster-GS mip360/garden/3070 never ran. active_set.py
    estimates it at 3001 s. Flagged with a dagger and barred from the podium.

  python build_comparison.py  ->  ../paper/tables/table1_comparison.tex
"""
import json, os
import paperlib
import _tabfmt
from paperlib import DSETS, pooled, podium, place, tint

TIERS = ["3060", "3070", "3090", "4090"]
# 2026-11-20: tables/table1_comparison.tex is hand-edited (caption written inline there), so this
# writes a separate file and never overwrites the paper's table.
OUT = paperlib.out_path("tables", "table1_comparison_generated.tex")

# artifact order: slowest -> fastest on the 4090.
# 3DGS-MCMC dropped per Nicholas: it could not complete the panels even on
# the 4090 (6 of 7 mip360 and 6 of 8 T&T scenes), so it is out of the paper
# rather than carried as an asterisked row.
ORDER = ["Mip-Splatting", "Speedy-Splat", "Taming-3DGS",
         "DashGaussian", "Faster-GS", "VkSplat (upstream)", "LiteGS", "LichtFeld", "FastGS",
         "OURS 30k"]  # Ours (60k) dropped 2026-11-12: no 60k run of the current method
# LiteGS / LichtFeld (2026-11-13, Vast fleet, see build_ours_fleet.py) placed by their 4090 time, 15-scene mean
# (each scene equal weight): VkSplat 555 s > LiteGS 491 > LichtFeld 464 > FastGS 457 > Ours.
# Mini-Splatting2 + FasterGS (2026-11-14, same fleet) dropped per Nicholas: at full resolution it ran out of GPU
# memory on 5-6 of 15 scenes even on 24 GB (all 15 on the 3070, 10 on the 3060), so its cells would average only the
# easier scenes. Data kept in data/comp_fleet/*_ms2_faster.jsonl; build_ours_fleet.py does not merge it.
LABEL = {"OURS 30k": r"\textbf{Ours (30k)}"}
OURS = {"OURS 30k"}

# Times withheld here rather than in active.json, per Nicholas. A method held
# to be infeasible on a card is withheld there on BOTH datasets, so a row reads
# consistently rather than showing a time on one dataset and a dash on the
# other. Quality is untouched: only the time cell is dropped.
#
# Most of these cells are genuinely incomplete -- Taming 2/7 and 5/7 scenes on
# mip360 and 7/8 on T&T/3070; DashGaussian 1/7, 1/8 and two cells that never
# ran at all; Speedy-Splat 0/7 timed on mip360 (meta.hide_time). Three are not:
# Taming on T&T/3060 and Speedy-Splat on T&T/3060 and /3070 all finished their
# full eight scenes. They are withheld for the consistency above, which is why
# the caption says these configurations are "not reported" rather than claiming
# every one of them failed.
HIDE_TIME_PAPER = {("Taming-3DGS", "3060"), ("Taming-3DGS", "3070"),
                   ("DashGaussian", "3060"), ("DashGaussian", "3070"),
                   ("Speedy-Splat", "3060"), ("Speedy-Splat", "3070")}

ROWS = paperlib.load("2 Comparisons")
META = json.load(open(paperlib.ACTIVE, encoding="utf-8"))["meta"]

# FastGS never reported its Gaussian count to the scorer; three T&T scenes
# have no count in active.json. Their own training logs do (see the data file
# for provenance and the 12-scene cross-check). Filled onto the run that wrote
# the log, matched by scene and box, and only where the row has no count.
_FGS = json.load(open(os.path.join(os.path.dirname(os.path.abspath(__file__)),
                                   "data", "fastgs_splats_from_logs.json"),
                      encoding="utf-8"))["rows"]
_filled = 0
for _f in _FGS:
    for r in ROWS:
        if (r["arm"] == "FastGS" and r["scene"] == _f["scene"]
                and str(r["box"]) == _f["box"] and not r.get("splats")):
            r["splats"] = _f["splats"]
            _filled += 1
if _filled != len(_FGS):
    raise SystemExit("FastGS splat fill matched %d rows, expected %d" % (_filled, len(_FGS)))

missing = [a for a in ORDER if not any(r["arm"] == a for r in ROWS)]
extra = sorted({r["arm"] for r in ROWS} - set(ORDER))
if missing or extra:
    print("WARNING  missing from data:", missing, " not in ORDER:", extra)

nscene = {ds: len({r["scene"] for r in ROWS if r["ds"] == ds}) for ds in DSETS}

QUAL = [("psnr", 2), ("ssim", 3), ("lpips", 3)]
DIRN = {"psnr": 1, "ssim": 1, "lpips": -1}
DP = {"psnr": 2, "ssim": 3, "lpips": 3}
for t in TIERS:
    DIRN["t" + t] = -1
    DP["t" + t] = 0

cells, partial, est = {}, {}, {}
for arm in ORDER:
    mine = [r for r in ROWS if r["arm"] == arm]
    for ds in DSETS:
        rs = [r for r in mine if r["ds"] == ds]
        for key, _dp in QUAL + [("splats", 0)]:
            v, n = pooled(rs, key)
            cells[(arm, ds, key)] = v
            partial[(arm, ds, key)] = v is not None and n != nscene[ds]
        for t in TIERS:
            here = [r for r in rs if r["tier"] == t]
            if (arm, t) in HIDE_TIME_PAPER:
                here = []
            v, n = pooled([r for r in here if not r.get("hide_time")], "train_s")
            cells[(arm, ds, "t" + t)] = v
            partial[(arm, ds, "t" + t)] = v is not None and n != nscene[ds]
            est[(arm, ds, "t" + t)] = any(r.get("imputed") for r in here)


# LOOK TEST (Nicholas, 2026-11-13): footnote marks (dagger = estimated, * =
# fewer scenes) hidden to judge the table's look. The podium bars still apply.
# Set back to True before submission: the marks carry meaning.
SHOW_MARKS = False


def shown(v, key):
    return None if v is None else round(v, DP[key])


# podium per column; incomplete panels and the estimated cell are barred
top3 = {}
for ds in DSETS:
    for key, d in DIRN.items():
        vals = [shown(cells[(a, ds, key)], key) for a in ORDER
                if cells[(a, ds, key)] is not None
                and not partial[(a, ds, key)]
                and not est.get((a, ds, key))]
        top3[(ds, key)] = podium(vals, d)


# widest minutes field per timing column, so the m and s line up
MW = {(ds, t): paperlib.minute_width([cells[(a, ds, "t" + t)] for a in ORDER])
      for ds in DSETS for t in TIERS}


def cell(arm, ds, key, render):
    v = cells[(arm, ds, key)]
    if v is None:
        # INTERIM: our current runs have no LPIPS yet; show a visible gap, not "--"
        # (which the caption defines as an infeasible configuration).
        return r"\textcolor{red}{?}" if arm in OURS else "--"
    sym =r"\dagger" if est.get((arm, ds, key)) else (
        "*" if partial[(arm, ds, key)] else "")
    if not SHOW_MARKS:
        sym = ""
    txt = paperlib.mark(render(v), sym)
    return tint(txt, place(shown(v, key), top3[(ds, key)]))


def q(arm, ds, key, dp):
    return cell(arm, ds, key, lambda v: "%.*f" % (dp, v))


def tm(arm, ds, t):
    return cell(arm, ds, "t" + t,
                lambda v: paperlib.mmss_aligned(v, MW[(ds, t)]))


def splats(arm, ds):
    """Mean final Gaussian count in millions. Not ranked: fewer is not
    better on its own, so the column carries no podium tint."""
    v = cells[(arm, ds, "splats")]
    if v is None:
        return r"\todo{?}"
    return paperlib.mark("%.2fM" % (v / 1e6),
                         "*" if SHOW_MARKS and partial[(arm, ds, "splats")] else "")


# File size column (2026-11-13, Nicholas: start with LichtFeld, LiteGS and Ours). Size of the trained model
# as each method writes it = mean final splat count x bytes per splat of its PLY: Ours (GS-CUDA cone 352d54f,
# DIRECT_RGB SH0 + cone) writes 18 floats per splat = 72 B for every splat (trainer.cu writePLY);
# LiteGS and LichtFeld write standard 3DGS PLYs with SH3, 62 floats = 248 B (checked against their counter
# files: 992,256 x 248 B + header = 246.1 MB; 1,000,000 x 248 B + header = 248.0 MB). Headers (< 2 kB) ignored.
# Methods without an entry get an empty cell until their format is checked.
# Competitors (2026-11-14), read from each repo's own PLY writer, all float32:
#   Inria layout, xyz + normals + SH3 48 + opacity + scale 3 + rot 4 = 62 floats = 248 B:
#     Speedy-Splat, Taming-3DGS, DashGaussian, FastGS (scene/gaussian_model.py save_ply)
#   Mip-Splatting: the same + filter_3D = 252 B (save_ply writes the filter by default)
#   VkSplat: no normals, 59 floats = 236 B (gs_trainer.cpp writePLY; checked at upstream b3ad2b0)
#   Faster-GS: no normals, 59 floats = 236 B (Model.py as_ply_dict via NeRFICG convert_to_ply.py)
# Splat counts are the same pooled means as the Splats column, i.e. our own runs of each method.
BYTES_PER_SPLAT = {"OURS 30k": 72, "LiteGS": 248, "LichtFeld": 248,
                   "Mip-Splatting": 252, "Speedy-Splat": 248, "Taming-3DGS": 248,
                   "DashGaussian": 248, "FastGS": 248,
                   "VkSplat (upstream)": 236, "Faster-GS": 236}


# Ours is quoted in its condensed layout (Nicholas 2026-11-13): base splats carry no cone fields, 14 floats =
# 56 B; cone splats 18 floats = 72 B. The fleet runs did not record the base/cone split, so this is the
# per-scene condensed size measured on the cone-class runs (data/cone_class.json, file_split_mb: cone 352d54f +
# CONE_CLASS 3, local RTX 3070, seed 1, 30k; computed from each saved PLY's class counts, no header), averaged
# over the dataset's scenes. LiteGS / LichtFeld stay at their own uncompressed PLY (float32, SH3).
_CC = json.load(open(os.path.join(os.path.dirname(os.path.abspath(__file__)), "data", "cone_class.json"),
                     encoding="utf-8"))["rows"]
_CC_DS = {"mip360": "mip360", "T&T-4K": "T&T 4K"}
OURS_SIZE_MB = {ds: sum(r["file_split_mb"] for r in _CC if r["dataset"] == _CC_DS[ds])
                    / sum(1 for r in _CC if r["dataset"] == _CC_DS[ds]) for ds in DSETS}


def size_mb(arm, ds):
    if arm in OURS:
        return "%.0f" % OURS_SIZE_MB[ds]
    if arm not in BYTES_PER_SPLAT:
        return ""
    v = cells[(arm, ds, "splats")]
    if v is None:
        return r"\todo{?}"
    return "%.0f" % (v * BYTES_PER_SPLAT[arm] / 1e6)


L = []
w = L.append
w("% Table 1 -- main comparison, generated by figsrc/build_comparison.py")
w("% Row order = slowest to fastest on the 4090, as on the artifact page.")
w(r"\begin{table*}[t]\centering\footnotesize")
w(r"\setlength{\tabcolsep}{1.8pt}")   # 2.6pt at scriptsize; 1.8pt is the widest that fits at footnotesize with "RTX30x0" heads (2026-11-17)
# 2026-11-19: tighter rule padding than paperlib's (table was 9.3 pt overfull)
THIN1 = r"@{\hskip2pt\vrule width0.4pt\hskip2pt}"
HEAVY1 = r"@{\hskip3pt\vrule width0.9pt\hskip3pt}"
w(r"\begin{tabular*}{\textwidth}{@{\extracolsep{\fill}}l rrrrr " + THIN1 + " rrrr " + HEAVY1
  + " rrrrr " + THIN1 + r" rrrr@{}}")
w(r"\toprule")
w(r" & \multicolumn{9}{c}{Mip-NeRF 360 (%d scenes)} "
  r"& \multicolumn{9}{c}{Tanks \& Temples 4K (%d scenes)} \\"
  % (nscene["mip360"], nscene["T&T-4K"]))
w(r"\cmidrule(r{2pt}){2-10}\cmidrule(l{2pt}){11-19}")
head = (r"PSNR$\uparrow$ & SSIM$\uparrow$ & LPIPS$\downarrow$ & Splats & MB"
        + "".join(r" & RTX%s" % t for t in TIERS))   # no space (Nicholas 2026-11-17)
w(r"Method & " + head + " & " + head + r" \\")
w(r"\midrule")
for i, arm in enumerate(ORDER):
    if arm in OURS and ORDER[i - 1] not in OURS:
        w(r"\midrule")                      # our methods below the rule
    cs = [LABEL.get(arm, paperlib.disp(arm))]
    for ds in DSETS:
        cs += [q(arm, ds, k, dp) for k, dp in QUAL]
        cs += [splats(arm, ds), size_mb(arm, ds)]
        cs += [tm(arm, ds, t) for t in TIERS]
    w(" & ".join(cs) + r" \\")
w(r"\bottomrule")
w(r"\end{tabular*}")
w(r"\caption{Main comparison. Ours is quoted at 30k and 60k iterations, but "
  r"run to 80k iterations to generate the loss curve (see Fig 2). "
  r"PSNR, SSIM and LPIPS are pooled over every device and every scene, as "
  r"quality of the same method on different devices is very similar, "
  r"differing only from training variance. "
  r"``--'' marks a non-feasible configuration (Out of VRAM or takes too "
  r"long).}")
w(r"\label{tab:main_comparison}")
w(r"\end{table*}")

_tabfmt.write_table(OUT, "\n".join(L) + "\n")

# ----------------------------------------------------- macros for the prose
# Related Work quotes a few of these numbers to answer GM's "how do they
# perform, quantitatively?". Prose in a .tex is not generated, so a number
# typed there would silently drift the next time active.json is refreshed --
# the whole failure mode AGENTS.md exists to prevent. The numbers are emitted
# as macros instead and \input by main.tex, so the sentence and the table can
# never disagree.
#
# All of them are the reference card over the Mip-NeRF 360 panel, which is the
# one configuration every competitor completed; the prose says so once.
MACRO_OUT = paperlib.out_path("tables", "comparison_macros.tex")
REF_TIER = "4090"
REF_DS = "mip360"
# arm -> macro stem. Letters only: LaTeX names cannot carry digits.
STEMS = [("FastGS", "Fastgs"), ("DashGaussian", "Dash"),
         ("Taming-3DGS", "Taming"), ("Speedy-Splat", "Speedy"),
         ("VkSplat (upstream)", "Vksplat"), ("Mip-Splatting", "Mipsplat"),
         ("Faster-GS", "Fastergs"), ("3DGS-MCMC", "Mcmc"),
         ("OURS 30k", "OursShort")]

M = ["% generated by figsrc/build_comparison.py -- do not edit",
     "% Mip-NeRF 360 panel, RTX 4090. Regenerate with build_comparison.py.",
     r"\newcommand{\cmpRefCard}{RTX~4090}",
     r"\newcommand{\cmpPanelScenes}{%d}" % nscene[REF_DS]]
# 3DGS-MCMC is not in ORDER (dropped from the table), so pool from ROWS
# directly rather than reusing `cells`.
for arm, stem in STEMS:
    rs = [r for r in ROWS if r["arm"] == arm and r["ds"] == REF_DS]
    psnr, _ = pooled(rs, "psnr")
    here = [r for r in rs if r["tier"] == REF_TIER and not r.get("hide_time")]
    secs, n = pooled(here, "train_s")
    if psnr is None or secs is None:
        raise SystemExit("no %s/%s/%s to build a macro from" % (arm, REF_DS, REF_TIER))
    M.append(r"\newcommand{\cmp%sPsnr}{%.2f}" % (stem, psnr))
    M.append(r"\newcommand{\cmp%sTime}{%s}" % (stem, paperlib.mmss(secs).replace(" ", "\\,")))
    # how much of the panel the mean covers -- a method that finished six of
    # seven scenes must not be quoted as though it finished the panel.
    M.append(r"\newcommand{\cmp%sScenes}{%d}" % (stem, n))

# The entry-level card is where the paper's claim actually bites, so the
# closing paragraph of Related Work quotes it too. `cells` already holds the
# table's own 3060 column, dashes included, so these track the table exactly:
# a method withheld there is counted here as reporting no time.
ENTRY_TIER = "3060"
M.append(r"\newcommand{\cmpEntryCard}{RTX~%s}" % ENTRY_TIER)
for arm, stem in STEMS:
    v = cells.get((arm, REF_DS, "t" + ENTRY_TIER))
    if v is not None:
        M.append(r"\newcommand{\cmp%sEntryTime}{%s}"
                 % (stem, paperlib.mmss(v).replace(" ", "\\,")))
rivals = [a for a in ORDER if a not in OURS]
blank = [a for a in rivals if cells.get((a, REF_DS, "t" + ENTRY_TIER)) is None]
M.append(r"\newcommand{\cmpEntryRivals}{%d}" % len(rivals))
M.append(r"\newcommand{\cmpEntryNoTime}{%d}" % len(blank))

# The introduction's worked example is a separate card from the entry card
# above. "Entry" carries the feasibility argument in Sec. 4 and the abstract --
# how little runs at all on the *weakest* card we test -- while the intro walks
# one representative card end to end and quotes the 3070.
#
# Sec. 2's closing paragraph moved onto the 3070 too (Nicholas, 2026-08-29).
# An earlier note here warned that moving it would weaken a worst-case claim;
# it does not, and that is checkable: the feasibility counts come out the same
# on both cards -- 4 of 7 rivals report no time on the 3060 and 4 of 7 on the
# 3070 -- so the sentence says the same thing about a card more readers own.
# Keep this in step with CARD in build_stage_breakdown.py: the intro reads
# "on an \stgCard ... trains on that card in \cmpOursShortExTime", so the two
# generators have to name the same part or the sentence contradicts itself.
EXAMPLE_TIER = "3070"
M.append(r"\newcommand{\cmpExCard}{RTX~%s}" % EXAMPLE_TIER)  # prose: keep the space
for arm, stem in STEMS:
    v = cells.get((arm, REF_DS, "t" + EXAMPLE_TIER))
    if v is not None:
        M.append(r"\newcommand{\cmp%sExTime}{%s}"
                 % (stem, paperlib.mmss(v).replace(" ", "\\,")))

# The same feasibility counts for the example card. Nicholas moved the closing
# paragraph of Related Work onto this card, so it needs the count that goes
# with it rather than the entry card's. Both sets are emitted; whichever the
# prose quotes is then the card the sentence is actually about.
ex_blank = [a for a in rivals if cells.get((a, REF_DS, "t" + EXAMPLE_TIER)) is None]
M.append(r"\newcommand{\cmpExRivals}{%d}" % len(rivals))
M.append(r"\newcommand{\cmpExNoTime}{%d}" % len(ex_blank))


# Headline gains for the results summary. Ours against the fastest competitor
# in every (dataset, card) cell that competitor reports, quoted as a range: a
# single mean would hide that the margin widens on the slower cards, which is
# the paper's point. The competitor is chosen from the data, never named here,
# so this cannot go stale if the table order changes.
RIVALS = [a for a in ORDER if a not in OURS]
PAIRS = [(ds, t) for ds in DSETS for t in TIERS]


def _sec(arm, ds, t):
    return cells.get((arm, ds, "t" + t))


_complete = [a for a in RIVALS
             if all(_sec(a, ds, t) is not None for ds, t in PAIRS)]
BEST = min(_complete or RIVALS,
           key=lambda a: sum(v for v in (_sec(a, ds, t) for ds, t in PAIRS) if v))
M.append(r"\newcommand{\cmpBestRival}{%s}" % paperlib.disp(BEST))
for _arm, _stem in (("OURS 30k", "Short"),):
    _r = [_sec(BEST, ds, t) / _sec(_arm, ds, t) for ds, t in PAIRS
          if _sec(BEST, ds, t) and _sec(_arm, ds, t)]
    M.append(r"\newcommand{\cmpGain%sMin}{%.1f}" % (_stem, min(_r)))
    M.append(r"\newcommand{\cmpGain%sMax}{%.1f}" % (_stem, max(_r)))
# The feasibility claim, counted rather than typed. Emitted for both cards: the
# abstract quotes the example card (3070) and Sec. 4 the entry card (3060), and
# each sentence must count the card it names.
M.append(r"\newcommand{\cmpMethods}{%d}" % (len(RIVALS) + 1))
M.append(r"\newcommand{\cmpEntryFeasible}{%d}"
         % (len(RIVALS) - len(blank) + 1))
M.append(r"\newcommand{\cmpExFeasible}{%d}"
         % (len(RIVALS) - len(ex_blank) + 1))

open(MACRO_OUT, "w", encoding="utf-8").write("\n".join(M) + "\n")

print("wrote", os.path.normpath(OUT))
print("wrote", os.path.normpath(MACRO_OUT))
print("hide_time:", META.get("hide_time"))
print("imputed  :", [(d["system"], d["scene"], d["tier"]) for d in META.get("imputed", [])])
print()
for ds in DSETS:
    print("=== %s (%d scenes)" % (ds, nscene[ds]))
    print("%-20s %6s %6s %6s  %s" % ("method", "PSNR", "SSIM", "LPIPS",
                                     "".join("%11s" % t for t in TIERS)))
    for arm in ORDER:
        print("%-20s %6s %6s %6s  %s" % (
            arm,
            "--" if cells[(arm, ds, "psnr")] is None else "%.2f" % cells[(arm, ds, "psnr")],
            "--" if cells[(arm, ds, "ssim")] is None else "%.3f" % cells[(arm, ds, "ssim")],
            "--" if cells[(arm, ds, "lpips")] is None else "%.3f" % cells[(arm, ds, "lpips")],
            "".join("%11s" % ("--" if cells[(arm, ds, "t" + t)] is None
                              else paperlib.mmss(cells[(arm, ds, "t" + t)]))
                        for t in TIERS)))
    print()


==> figsrc/build_comparison_otherinfo.py <==
r"""TRIAL: the main comparison with an "Other info" line for our method only.

Takes Table 1 as build_comparison.py last wrote it (tables/table1_comparison.tex)
and adds one row under its closing rule: "Other info" in the Method column, then
running text across each dataset's eight columns -- peak CPU RAM, peak VRAM,
share of cone splats and model file size, averaged over that dataset's scenes,
with the worst scene in brackets. Splat counts are not repeated (the Ours row
has them).

These stats exist for our method only (local RTX 3070 runs of the best
configuration with base and cone splats stored separately, seed 1, 30k steps);
data/cone_class.json says where each column comes from. The model file size is
the split format (base splats without their 4 cone floats), computed from the
saved models, not yet a format the code writes.

Run build_comparison.py first; this reads its output, so it is a trial layout,
not a second owner of Table 1.

  python build_comparison_otherinfo.py  ->  ../tables/table1_comparison_otherinfo.tex
"""
import json, os, re, statistics
import _tabfmt

HERE = os.path.dirname(os.path.abspath(__file__))
SRC = os.path.join(HERE, "..", "tables", "table1_comparison.tex")
OUT = os.path.join(HERE, "..", "tables", "table1_comparison_otherinfo.tex")
D = json.load(open(os.path.join(HERE, "data", "cone_class.json"), encoding="utf-8"))

GB_PER_GIB, GB_PER_MIB = 2**30 / 1e9, 2**20 / 1e9

# GT prefetch slots, ANALYTIC adjustment (2026-11-16). The runs in cone_class.json kept three
# prefetch slots (triple buffering: GSTrainer::kPrefetchSlots = 3) that each held a whole
# packed training image, i.e. all four checkerboard phase planes (RGBA8). GS-CUDA branch
# gt-phase (704adac) uploads only the step's plane into plane-sized slots, so each slot
# holds 1/4 of the image: peak VRAM drops by 3 slots x 3 planes x ceil(W/2) x ceil(H/2) x 4 B.
# Checked on counter full res, 3k steps: 55.5 MiB predicted, 56.9 MiB measured
# (344.4 -> 287.5 MiB at 421k / 418k splats), PSNR unchanged. Set to False for the as-run peaks.
PHASE_PLANE_SLOTS = True
PREFETCH_SLOTS, CB_PHASES = 3, 4


def vram_mib(r):
    """Peak VRAM of the run, MiB, with the plane-sized prefetch slots applied."""
    if not PHASE_PLANE_SLOTS:
        return r["vram_c3_mib"]
    w, h = map(int, r["resolution"].split("x"))
    plane = ((w + 1) // 2) * ((h + 1) // 2) * 4
    return r["vram_c3_mib"] - PREFETCH_SLOTS * (CB_PHASES - 1) * plane / 2**20


def cells(ds):
    """The dataset's 2x2 block: [[file size, host memory], [cone/base shares, GPU memory]]."""
    rows = [r for r in D["rows"] if r["dataset"] == ds]
    def mm(f):
        v = [f(r) for r in rows]
        return statistics.mean(v), max(v)
    cpu = mm(lambda r: r["cpu_peak_gib"] * GB_PER_GIB)
    vram = mm(lambda r: vram_mib(r) * GB_PER_MIB)
    cone = statistics.mean(r["cone_pct"] for r in rows)
    base = statistics.mean(r["base_pct"] for r in rows)
    fsz = mm(lambda r: r["file_split_mb"])
    # host memory is mostly the training images, kept in memory by the loader;
    # both memory figures are peaks over the run -- the caption says so
    # the host memory mean is written four characters wide like the GPU memory
    # mean below it (9.42 over 1.05, 10.3 over 1.19), so the GB lines up;
    # maxima keep the precision they had
    host_mean = "%.1f" % cpu[0] if cpu[0] >= 10 else "%.2f" % cpu[0]
    # memory on the right, under the GPU columns: those start at the same
    # place in both datasets' halves, and they are wide enough for it
    return [[r"File size %.0f\,MB (max %.0f\,MB)" % fsz,
             mem("Host memory", host_mean, "%.1f" % cpu[1])],
            [r"%.0f\%% cone, %.0f\%% base splats" % (cone, base),
             mem("GPU memory", "%.2f" % vram[0], "%.2f" % vram[1])]]


def mem(label, mean, mx):
    """Both memory labels take the width of "Host memory", so the two means
    start at the same place."""
    return (r"\sbox0{Host memory}\makebox[\wd0][l]{%s} %s\,GB (max %s\,GB)"
            % (label, mean, mx))


# Each dataset half splits where the table already does, between Splats and
# the GPU columns. That separator is a thin rule in the rows above; here it is
# the same space with no rule. The thick rule between datasets stays.
THIN_GAP = r"@{\hskip8.4pt}"                          # 4pt + 0.4pt rule + 4pt
THICK = r"@{\hskip5pt\vrule width0.9pt\hskip5pt}"
# File size and the cone/base shares are right-aligned, so they end under the
# Splats column; the memory lines start under the first GPU column.
mip, tnt = cells("mip360"), cells("T&T 4K")
lines = []
for i, label in enumerate([r"\textit{Ours (30k)}", r"\textit{other info}"]):
    lines.append(label
                 + r" & \multicolumn{4}{r" + THIN_GAP + "}{" + mip[i][0] + "}"
                 + r" & \multicolumn{4}{l" + THICK + "}{" + mip[i][1] + "}"
                 + r" & \multicolumn{4}{r" + THIN_GAP + "}{" + tnt[i][0] + "}"
                 + r" & \multicolumn{4}{l}{" + tnt[i][1] + r"} \\")
row = "\n".join(lines)

s = open(SRC, encoding="utf-8").read()
s = s.replace(r"\input{tables/captions/table1_comparison}",
              r"\caption{Main comparison, with other info for ours}")
# 2026-11-13: this variant REPLACES table1_comparison in the paper (figure board pick), so it keeps the
# tab:main_comparison label the text \crefs. Rename it again only if both tables are ever included together.
# s = s.replace(r"\label{tab:main_comparison}", r"\label{tab:main_comparison_otherinfo}")
assert s.count(r"\bottomrule") == 1
# a thin rule under Ours ties the other-info lines to our row; the table's
# closing (thick) rule moves below them
s = s.replace(r"\bottomrule", r"\midrule" + "\n" + row + "\n" + r"\bottomrule")
s = re.sub(r"^% Table 1 .*$", "% TRIAL generated by figsrc/build_comparison_otherinfo.py from "
           "tables/table1_comparison.tex + figsrc/data/cone_class.json -- do not edit", s, count=1, flags=re.M)
_tabfmt.write_table(OUT, s)
print("wrote", os.path.normpath(OUT))

# Macros for the VRAM paragraph in sec/4_results.tex (GB, numbers only; the prose supplies \,GB)
MOUT = os.path.join(HERE, "..", "tables", "vram_macros.tex")
M = ["% generated by figsrc/build_comparison_otherinfo.py from figsrc/data/cone_class.json -- do not edit",
     "% peak VRAM per run, " + ("with plane-sized GT prefetch slots (analytic, see PHASE_PLANE_SLOTS)"
                                if PHASE_PLANE_SLOTS else "as run")]
for ds, key in [("mip360", "Mip"), ("T&T 4K", "Tnt")]:
    rows = [r for r in D["rows"] if r["dataset"] == ds]
    v = {r["scene"]: vram_mib(r) * GB_PER_MIB for r in rows}
    top = max(v, key=v.get)
    M += [r"\newcommand{\Vram%sMean}{%.2f}" % (key, statistics.mean(v.values())),
          r"\newcommand{\Vram%sMax}{%.2f}" % (key, v[top]),
          r"\newcommand{\Vram%sMaxScene}{%s}" % (key, top[0].lower() + top[1:] if ds == "mip360" else top.lower())]
# all 15 scenes pooled (2026-11-20): \VramAll*, \HostAll* (host = peak CPU RSS)
def scene_name(r):
    s = r["scene"]
    return s[0].lower() + s[1:] if r["dataset"] == "mip360" else s.lower()
for key, f in [("Vram", lambda r: vram_mib(r) * GB_PER_MIB), ("Host", lambda r: r["cpu_peak_gib"] * GB_PER_GIB)]:
    v = {scene_name(r): f(r) for r in D["rows"]}
    top = max(v, key=v.get)
    M += [r"\newcommand{\%sAllMean}{%.2f}" % (key, statistics.mean(v.values())),
          (r"\newcommand{\%sAllMax}{%.2f}" if key == "Vram" else r"\newcommand{\%sAllMax}{%.1f}") % (key, v[top]),
          r"\newcommand{\%sAllMaxScene}{%s}" % (key, top),
          r"\newcommand{\%sAllN}{%d}" % (key, len(v))]
M += [r"\newcommand{\ConeAllPct}{%.0f}" % statistics.mean(r["cone_pct"] for r in D["rows"]),
      r"\newcommand{\BaseAllPct}{%.0f}" % statistics.mean(r["base_pct"] for r in D["rows"])]
open(MOUT, "w", encoding="utf-8", newline="\n").write("\n".join(M) + "\n")
print("wrote", os.path.normpath(MOUT))
print("\n".join(M[2:]))


==> figsrc/build_cone_class.py <==
r"""Memory and model size per scene -- one row per scene, no dataset label.

Columns: peak CPU RAM, peak VRAM, splat count, share of cone splats, model file
size. Ours = the best configuration with base and cone splats stored as
separate classes (CONE_CLASS 3); file size is the split format (base splats
without the 4 cone floats). Rows: Mip-NeRF 360 then Tanks and Temples, each
alphabetical, lower case as in table_macbook_scenes.

Data: data/cone_class.json (meta says where every column comes from).

  python build_cone_class.py  ->  ../tables/table_cone_class.tex
"""
import json, os
import _tabfmt

HERE = os.path.dirname(os.path.abspath(__file__))
D = json.load(open(os.path.join(HERE, "data", "cone_class.json"), encoding="utf-8"))
OUT = os.path.join(HERE, "..", "tables", "table_cone_class.tex")

ORDER = {"mip360": 0, "T&T 4K": 1}
rows = sorted(D["rows"], key=lambda r: (ORDER[r["dataset"]], r["scene"].lower()))

L = _tabfmt.onecol_open("lrrrrr", size=r"\footnotesize", colsep="3pt")
L += [r"Scene & \shortstack[r]{CPU RAM\\(GB)} & \shortstack[r]{VRAM\\(GB)} & "
      r"\shortstack[r]{Splats\\(M)} & \shortstack[r]{Cones\\(\%)} & \shortstack[r]{File\\(MB)} \\",
      r"\midrule"]
for r in rows:
    L.append(r"%s & %.1f & %.2f & %.2f & %.0f & %.0f \\" % (
        r["scene"].lower(), r["cpu_peak_gib"] * 2**30 / 1e9, r["vram_c3_mib"] * 2**20 / 1e9,
        r["splats"] / 1e6, r["cone_pct"], r["file_split_mb"]))
L += _tabfmt.onecol_close(r"\caption{Peak memory and model size per scene}", "tab:cone-class")
L.insert(0, "% generated by figsrc/build_cone_class.py from figsrc/data/cone_class.json -- do not edit")
_tabfmt.write_table(OUT, "\n".join(L) + "\n")
print("wrote", os.path.normpath(OUT))


==> figsrc/build_cone_cull.py <==
"""How much the cone culls per view -- macros for the Culling paragraph of the appearance section (sec. 3.2).

Data: data/cone_cull/<scene>.json, written by RESULTS_ARCHIVE/cone_runs/cone_cull_stats.py (2026-11-19) on the
15 finished models behind the visibility figure (bwd3147/<scene>/v47.ply, build GS-CUDA-ref3). Every train and
test view is projected twice, with the trained cones and with every cone opened (factor 1); a splat counts as
visible when projection leaves it a nonzero tile count (frustum, near plane, cone, alpha reject), so
"culled by the cone" = visible without cones - visible with cones. The with-cone counts equal
data/visibility/<scene>.json view for view (checked below).

Pooling: mean over views per scene, then mean over the 15 scenes.

  python build_cone_cull.py  ->  ../tables/cone_cull_macros.tex
"""
import os as _os_k, sys as _sys_k; _sys_k.path.insert(0, _os_k.path.dirname(_os_k.path.abspath(__file__)))
import _tabfmt  # save_keep_caption: keeps the hand-edited inline caption block (2026-11-20)
import json
import os

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
DATA = os.path.join(HERE, "data", "cone_cull")
VIS = os.path.join(HERE, "data", "visibility")
OUT = os.path.join(HERE, "..", "tables", "cone_cull_macros.tex")
SCENES = ["bicycle", "bonsai", "counter", "garden", "kitchen", "room", "stump",
          "Caterpillar", "Family", "Francis", "Horse", "Ignatius", "Lighthouse", "Train", "Truck"]

of_vis, of_all, of_cone, cone_share = [], [], [], []
for s in SCENES:
    d = json.load(open(os.path.join(DATA, s + ".json")))
    n, w, o = d["splats"], np.array(d["visible_with"]), np.array(d["visible_without"])
    v = json.load(open(os.path.join(VIS, s + ".json")))
    assert (np.array([r["visible"] for r in v["train"] + v["test"]]) == w).all(), s
    cut = o - w
    of_vis.append((cut / o).mean())               # of the splats the view would otherwise draw
    of_all.append((cut / n).mean())               # of all splats
    of_cone.append((cut / d["cone_splats"]).mean())  # of the cone splats
    cone_share.append(d["cone_splats"] / n)

M = ["% generated by figsrc/build_cone_cull.py from figsrc/data/cone_cull -- do not edit",
     r"\newcommand{\coneCullOfVisible}{%.0f}" % (100 * np.mean(of_vis)),
     r"\newcommand{\coneCullOfVisibleMin}{%.0f}" % (100 * min(of_vis)),
     r"\newcommand{\coneCullOfVisibleMax}{%.0f}" % (100 * max(of_vis)),
     r"\newcommand{\coneCullOfAll}{%.0f}" % (100 * np.mean(of_all)),
     r"\newcommand{\coneCullOfCone}{%.0f}" % (100 * np.mean(of_cone)),
     r"\newcommand{\coneShare}{%.0f}" % (100 * np.mean(cone_share)),
     r"\newcommand{\coneCullScenes}{%d}" % len(SCENES)]

# 2026-11-20: cone/base split + Gaussian-tile pairs, data/cone_cull_split/<scene>.json written by
# RESULTS_ARCHIVE/cone_runs/cone_cull_split.py (same models and build; also records per-class visible counts and
# num_indices with and without cones; base counts asserted equal in both passes).
SPLIT = os.path.join(HERE, "data", "cone_cull_split")
cone_inview, base_inview, cone_cut_inview, pairs_saved = [], [], [], []
for s in SCENES:
    d = json.load(open(os.path.join(SPLIT, s + ".json")))
    nc = d["cone_splats"]; nb = d["splats"] - nc
    cw, co = np.array(d["cone_visible_with"]), np.array(d["cone_visible_without"])
    pw, po = np.array(d["pairs_with"]), np.array(d["pairs_without"])
    assert (np.array(d["visible_with"]) == json.load(open(os.path.join(DATA, s + ".json")))["visible_with"]).all(), s
    cone_inview.append((co / nc).mean())          # cone splats inside the view (cones opened)
    base_inview.append((np.array(d["base_visible"]) / nb).mean())
    cone_cut_inview.append(((co - cw) / co).mean())  # of the in-view cone splats, culled by the cone
    pairs_saved.append((1 - pw / po).mean())       # Gaussian-tile pairs the cone removes
# Table cone_cull: where a view's splats go, % of all splats, mean over views per scene then over the 15 scenes.
# One decimal so that every column adds up (means are linear).
acc = {k: [] for k in ("b", "c", "b_out", "c_out", "c_cut", "b_draw", "c_draw")}
for s in SCENES:
    d = json.load(open(os.path.join(SPLIT, s + ".json")))
    n, nc = d["splats"], d["cone_splats"]; nb = n - nc
    cw, co, bv = (np.array(d[k]) for k in ("cone_visible_with", "cone_visible_without", "base_visible"))
    for k, v in (("b", nb / n), ("c", nc / n), ("b_out", ((nb - bv) / n).mean()), ("c_out", ((nc - co) / n).mean()),
                 ("c_cut", ((co - cw) / n).mean()), ("b_draw", (bv / n).mean()), ("c_draw", (cw / n).mean())):
        acc[k].append(100 * v)
A = {k: np.mean(v) for k, v in acc.items()}
f1 = lambda v: "%.1f" % v
rows = [("Splats in the model", A["b"], A["c"]),
        ("Outside the view", A["b_out"], A["c_out"]),
        ("Culled by the cone", None, A["c_cut"]),
        ("Drawn", A["b_draw"], A["c_draw"])]
T = ["% generated by figsrc/build_cone_cull.py from figsrc/data/cone_cull_split -- do not edit",
     r"\begin{table}[t]", r"    \centering",
     r"    \caption{Where a view's splats go}", r"    \footnotesize",
     r"    \begin{tabular*}{\columnwidth}{@{\extracolsep{\fill}}l r r r@{}}", r"        \toprule",
     r"        \% of all splats & Base & Cone & All \\", r"        \midrule"]
for i, (name, b, c) in enumerate(rows):
    if i == 3:
        T.append(r"        \midrule")
    tot = (b or 0) + c
    T.append(r"        %s & %s & %s & %s \\" % (name, "---" if b is None else f1(b), f1(c),
                                                 "100" if i == 0 else f1(tot)))
T += [r"        \bottomrule", r"    \end{tabular*}", r"    \label{tab:cone_cull}", r"\end{table}"]
_tabfmt.save_keep_caption(os.path.join(HERE, "..", "tables", "table_cone_cull.tex"), "\n".join(T) + "\n")
print("\n".join(T))

M += [r"\newcommand{\coneInViewPct}{%.0f}" % (100 * np.mean(cone_inview)),
      r"\newcommand{\baseInViewPct}{%.0f}" % (100 * np.mean(base_inview)),
      r"\newcommand{\coneCullOfConeInView}{%.0f}" % (100 * np.mean(cone_cut_inview)),
      r"\newcommand{\coneCullPairs}{%.0f}" % (100 * np.mean(pairs_saved))]
open(OUT, "w", encoding="utf-8", newline="\n").write("\n".join(M) + "\n")
print("\n".join(M[1:]))


==> figsrc/build_cone_failure.py <==
"""Failure cases of directional opacity (2026-11-19, Nicholas): splatview screenshots from viewpoints away from the
training views, ours (cone opacity) against an SH degree 2 model of the same scene with the same camera.
Ignatius: ours shows a glowing streak over the statue; Family: ours shows dark smears in the air.

Sources (Desktop/splatview/build/bin, 3749x2092 screenshots, Nicholas):
  Ignatius  ours splatview_20261119_193514_0.png   SH2 splatview_20261119_193610_2.png
  Family    ours splatview_20261119_194203_4.png   SH2 splatview_20261119_194201_3.png

  python build_cone_failure.py  ->  ../figures/failure/*.jpg, ../diagrams/fig_cone_failure.tex
"""
import os as _os_k, sys as _sys_k; _sys_k.path.insert(0, _os_k.path.dirname(_os_k.path.abspath(__file__)))
import _tabfmt  # save_keep_caption: keeps the hand-edited inline caption block (2026-11-20)
import os

from PIL import Image

HERE = os.path.dirname(os.path.abspath(__file__))
SRC = r"C:\Users\Nicholas\Desktop\splatview\build\bin"
FIGDIR = os.path.join(HERE, "..", "figures", "failure")
OUT = os.path.join(HERE, "..", "diagrams", "fig_cone_failure.tex")
ASPECT = 1.5
# scene, ours shot, SH2 shot, crop (x0, y0, w) as fractions of the screenshot
CASES = [("Ignatius", "splatview_20261119_193514_0.png", "splatview_20261119_193610_2.png", (0.33, 0.07, 0.40)),
         ("Family", "splatview_20261119_194203_4.png", "splatview_20261119_194201_3.png", (0.25, 0.0, 0.50))]
CROP_W = 900


def crop(path, x0, y0, w):
    im = Image.open(path).convert("RGB")
    W, H = im.size
    cw = int(round(w * W)); ch = int(round(cw / ASPECT))
    l, t = int(round(x0 * W)), int(round(y0 * H))
    assert l + cw <= W and t + ch <= H, (path, l, t, cw, ch, W, H)
    return im.crop((l, t, l + cw, t + ch)).resize((CROP_W, int(round(CROP_W / ASPECT))), Image.LANCZOS)


os.makedirs(FIGDIR, exist_ok=True)
for sc, ours, sh2, c in CASES:
    crop(os.path.join(SRC, ours), *c).save(os.path.join(FIGDIR, "%s_ours.jpg" % sc), quality=93)
    crop(os.path.join(SRC, sh2), *c).save(os.path.join(FIGDIR, "%s_sh2.jpg" % sc), quality=93)

wd = r"\dimexpr(\linewidth-1.2pt)/2\relax"
L = ["% generated by figsrc/build_cone_failure.py -- do not edit",
     r"\begin{figure}[t]",
     r"\centering",
     r"\setlength{\tabcolsep}{0.6pt}\renewcommand{\arraystretch}{0.4}",
     r"\begin{tabular}{@{}cc@{}}"]
for sc, *_ in CASES:
    L.append(r"  \includegraphics[width=%s]{figures/failure/%s_sh2.jpg} &" % (wd, sc))
    L.append(r"  \includegraphics[width=%s]{figures/failure/%s_ours.jpg} \\" % (wd, sc))
L += [r"  \sffamily\footnotesize SH degree 2 & \sffamily\footnotesize Ours (directional opacity) \\",
      r"\end{tabular}",
      r"\caption{\textbf{Failure cases of directional opacity.}}",
      r"\Description{Two rows of paired renders from viewpoints away from the training cameras: the Ignatius statue and "
      r"the Family statue. Left, a model with SH degree 2 renders both cleanly. Right, our model shows a bright glowing "
      r"streak over the Ignatius statue and dark smears floating over the Family scene.}",
      r"\label{fig:cone_failure}",
      r"\end{figure}"]
_tabfmt.save_keep_caption(OUT, "\n".join(L) + "\n")
print("wrote", os.path.normpath(OUT))


==> figsrc/build_gpu_specs.py <==
"""The GPU spec box for the evaluation setup (Table: tab:gpus).

The only table in the paper that is not measured. It is vendor part data, so
that a reader who does not keep GeForce SKUs in their head can size the three
consumer cards against each other and against the 4090 reference card before
reading any timing.

Kept deliberately small -- main.tex has a hard 8-page limit -- so it carries
only what the paper's claims actually lean on: compute, capacity, bandwidth
and board power. Everything else (SM counts, cache, L2, PCIe generation) is a
click away and does not change how any result reads.

NOTHING HERE IS TYPED AS A RESULT. The two derived columns are computed from
primary part specs rather than copied, so a transcription slip shows up as an
arithmetic mismatch rather than a plausible-looking number:

    FP32 TFLOPS = shaders x boost clock x 2 / 1000
    bandwidth   = bus width / 8 x memory data rate

Both derivations are checked against the published figure in PUBLISHED below
at build time, and the script fails rather than emitting a number that does not
reconcile. Source for every field: NVIDIA's product specifications for each
part, cross-checked against TechPowerUp's GPU database.

  python build_gpu_specs.py  ->  tables/table_gpu_specs.tex

CONFIRM BEFORE SUBMITTING: the RTX 3060 is entered as the 12 GB / 192-bit
GA106 part. The 8 GB variant of the same name is a different board -- 128-bit,
240 GB/s -- and nothing in figsrc/data/ records which one the fleet rented, so
this is the one row here that a fresh checkout cannot verify. peak_vram in
active.json tops out around 4.5 GB on every tier, so it does not settle it.
"""
import paperlib
import _tabfmt
from _tabfmt import onecol_open, onecol_close

# part -> (shaders, boost GHz, VRAM GB, memory type, bus bits, data rate Gbps, TDP W)
SPECS = [
    ("RTX3060", 3584, 1.777, 12, "GDDR6",  192, 15.0, 170),
    ("RTX3070", 5888, 1.725,  8, "GDDR6",  256, 14.0, 220),
    ("RTX3090", 10496, 1.695, 24, "GDDR6X", 384, 19.5, 350),
    ("RTX4090", 16384, 2.520, 24, "GDDR6X", 384, 21.0, 450),
]

# The vendor's own headline figures, to check the two derivations against.
PUBLISHED = {                    # part -> (FP32 TFLOPS, bandwidth GB/s)
    "RTX3060": (12.74, 360.0),
    "RTX3070": (20.31, 448.0),
    "RTX3090": (35.58, 936.2),
    "RTX4090": (82.58, 1008.0),
}


def tflops(shaders, ghz):
    return shaders * ghz * 2 / 1000.0


def bandwidth(bus, gbps):
    return bus / 8.0 * gbps


for name, sh, ghz, _vram, _mt, bus, gbps, _w in SPECS:
    want_f, want_b = PUBLISHED[name]
    got_f, got_b = tflops(sh, ghz), bandwidth(bus, gbps)
    # 0.5% covers the vendor's own rounding of the boost clock; anything wider
    # is a wrong spec, not a rounding difference.
    assert abs(got_f - want_f) / want_f < 0.005, (name, got_f, want_f)
    assert abs(got_b - want_b) / want_b < 0.005, (name, got_b, want_b)

L = []
w = L.append
w("% GPU specifications -- generated by figsrc/build_gpu_specs.py")
w("% Vendor part data, not measurements. Do not edit by hand; edit the")
w("% generator and re-run. FP32 and bandwidth are derived from the primary")
w("% specs in that script and checked against the published figures.")
# Bus width is dropped: it is an input to the bandwidth derivation below, not
# something any claim in the paper leans on, and bandwidth is the figure a
# reader actually compares. It is still computed and still checked against the
# vendor number above -- it just no longer takes a column.
#
# VRAM and bandwidth carry their units in the cells rather than in a heading,
# which lets the two-line header collapse to one. FP32 and TDP keep theirs in
# the head, because a unit on every cell of those two reads as noise.
# Bottom of the page it is introduced on, not the top of the next. At [t]
# this table was deferred onto the results page and took the left column
# there, which pushed Sec. 4.2 into the right column beneath the leftover
# setup text. At [b] it sits at the foot of the setup page and 4.2 starts
# clean under Fig. 2 and Tab. 2. Nicholas's call, 2026-08-29.
L += onecol_open("l rrrr", size=r"\small", colsep="3pt", place="!b")
w(r"GPU & FP32 (TFLOPS) & VRAM & Bandwidth & TDP (W) \\")
w(r"\midrule")
for name, sh, ghz, vram, _mt, bus, gbps, watt in SPECS:
    w(r"%s & %.1f & %d\,GB & %d\,GB/s & %d \\"
      % (name, tflops(sh, ghz), vram, round(bandwidth(bus, gbps)), watt))
L += onecol_close(
    r"\caption{The GPUs used in this paper. The RTX~3060, 3070 and 3090 are the "
    r"three consumer cards every timing is reported on; the RTX~4090 appears "
    r"only in \cref{fig:main_curves}, being the one device on which every "
    r"competing method ran. Memory is GDDR6 on the 3060 and 3070, GDDR6X on "
    r"the 3090 and 4090. Vendor specifications for the stock part at the "
    r"reference boost clock, not measured.}",
    "tab:gpus")
_tabfmt.write_table(paperlib.out_path("tables", "table_gpu_specs.tex"),
                    "\n".join(L) + "\n")

print("wrote tables/table_gpu_specs.tex")
for name, sh, ghz, vram, mt, bus, gbps, watt in SPECS:
    print("   %-9s %5.1f TFLOPS  %2d GB %-6s %3d-bit %5d GB/s %4d W"
          % (name, tflops(sh, ghz), vram, mt, bus, round(bandwidth(bus, gbps)), watt))


==> figsrc/build_ladder.py <==
"""Ablation ladder table for sec/5_ablations.tex.

Build-up order: baseline at the top, Ours at the bottom. F1 (minus culling) is
folded into the fused-keys rung, so F0 -> F2 removes culling, fused key emission
and the Slang radix sorter together. Each rung is quoted at its own budget --
the last milestone it reached at or below 60k -- exactly as draft_agg.py does.

Pooling (identical to draft_agg.py / the artifact page): repeats of one scene on
one device, then the devices that ran that scene, then the scenes.

  python build_ladder.py   ->  ../paper/tables/table_ablation_ladder.tex
"""
import json, os
import paperlib
import _tabfmt
from collections import defaultdict

# The frozen in-repo copy, via paperlib -- NOT a session scratchpad.
# These two ladder generators were the last holdouts still opening a
# hardcoded path under Temp/claude/<session-id>/scratchpad. That directory
# belongs to a session that has since ended; it happens to still exist on
# this machine and to be byte-identical to figsrc/data/active.json, so the
# numbers were right by luck. On any other checkout the import would have
# died on a missing file.
ACTIVE = paperlib.ACTIVE
OUT = paperlib.out_path("tables", "table_ablation_ladder.tex")

TIERS = ["3060", "3070", "3090"]          # 4090 dropped: only F0 ran there
DSETS = ["mip360", "T&T-4K"]

# build-up order, top (baseline) to bottom (ours); F1 folded into the F0 rung
LADDER = [
    ("F5", r"Baseline"),
    ("F4", r"+ checkerboard"),
    ("F3", r"+ tile SSIM"),
    ("F2", r"+ per-splat backward"),
    ("F0", r"+ fused keys \& culling"),
]
OURS = "F0"

# Table 3 sizing. \scriptsize left the table looking thin inside a full-width
# float; \footnotesize fills it, with tabcolsep wound back to pay for it.
MINUS_SIZE = r"\scriptsize"
MINUS_COLSEP = "1.7pt"
# 2026-08-28: \footnotesize/1.6pt overran \textwidth by ~60pt and the last
# RTX 3090 column was printed off the page. \scriptsize/2pt plus the bare
# GPU numbers below bring it inside the block with room to spare.

# peak_vram reaches active.json as BINARY gibibytes: the trainer returns
# getPeakAllocSize() in bytes and the fleet divides by 2**30. Printing it as
# GB is therefore a conversion, not a relabel -- 2.36 GiB is 2.53 GB, 7.4%
# apart. Relabelling alone would put a wrong number under a defined SI unit.
def gib_to_gb(v):
    return v * (2 ** 30) / 1e9


ROWS = [r for r in json.load(open(ACTIVE, encoding="utf-8"))["rows"]
        if r["campaign"] == "1 Ablations"]


def mean(a):
    return sum(a) / len(a) if a else None


def pooled(rows, key):
    by = defaultdict(lambda: defaultdict(list))
    for r in rows:
        v = r.get(key)
        if isinstance(v, (int, float)):
            by[r["scene"]][r["tier"]].append(v)
    if not by:
        return None, 0
    return mean([mean([mean(v) for v in t.values()]) for t in by.values()]), len(by)


def quoted_ckpt(rows):
    cks = sorted({r["ckpt"] for r in rows})
    under = [c for c in cks if c <= 60000]
    return under[-1] if under else cks[0]


nscene = {ds: len({r["scene"] for r in ROWS if r["ds"] == ds}) for ds in DSETS}
budget = {a: quoted_ckpt([r for r in ROWS if r["arm"] == a]) for a, _ in LADDER}

# every cell first, so "best in column" can be decided per dataset
cells, partial = {}, {}
for arm, _ in LADDER:
    pick = [r for r in ROWS if r["arm"] == arm and r["ckpt"] == budget[arm]]
    for ds in DSETS:
        rs = [r for r in pick if r["ds"] == ds]
        for key in ("psnr", "ssim", "lpips", "splats"):
            v, n = pooled(rs, key)
            cells[(arm, ds, key)] = v
            partial[(arm, ds, key)] = v is not None and n != nscene[ds]
        # Peak VRAM is written only on each arm's final row, never on the
        # materialised checkpoint rows, so it is read from the finals rather
        # than from `pick`. For F0 and F2 the final sits past the budget this
        # table quotes; a peak is monotone, so that figure is an upper bound on
        # the quoted one rather than a mismatch. Device-independent to within
        # 0.1 GiB, so it is one column per dataset, not one per card.
        fin = [r for r in ROWS if r["arm"] == arm and r["ds"] == ds
               and r.get("final")]
        v, n = pooled(fin, "peak_vram")
        cells[(arm, ds, "vram")] = v
        partial[(arm, ds, "vram")] = v is not None and n != nscene[ds]
        for t in TIERS:
            v, n = pooled([r for r in rs if r["tier"] == t
                           and not r.get("hide_time")], "train_s")
            cells[(arm, ds, "t" + t)] = v
            partial[(arm, ds, "t" + t)] = v is not None and n != nscene[ds]

DIRN = {"psnr": 1, "ssim": 1, "lpips": -1}
DP = {"psnr": 2, "ssim": 3, "lpips": 3}
for t in TIERS:
    DIRN["t" + t] = -1
    DP["t" + t] = 0


def shown(v, key):
    """The value as the reader sees it, so ties at print precision tie."""
    return None if v is None else round(v, DP[key])


best = {}
for ds in DSETS:
    for key, d in DIRN.items():
        vals = [shown(cells[(a, ds, key)], key) for a, _ in LADDER
                if cells[(a, ds, key)] is not None and not partial[(a, ds, key)]]
        best[(ds, key)] = (max(vals) if d > 0 else min(vals)) if vals else None


def fmt(arm, ds, key, dp):
    v = cells[(arm, ds, key)]
    if v is None:
        return "--"
    s = "%.*f" % (dp, v)
    b = best[(ds, key)]
    if b is not None and shown(v, key) == b:
        s = r"\textbf{%s}" % s
    return s + (r"$^{*}$" if partial[(arm, ds, key)] else "")


def fmt_t(arm, ds, t):
    v = cells[(arm, ds, "t" + t)]
    if v is None:
        return "--"
    s = "{:,}".format(round(v))
    b = best[(ds, "t" + t)]
    if b is not None and shown(v, "t" + t) == b:
        s = r"\textbf{%s}" % s
    return s + (r"$^{*}$" if partial[(arm, ds, "t" + t)] else "")


def fmt_g(arm, ds):
    v = cells[(arm, ds, "splats")]
    return "--" if v is None else "%.2f" % (v / 1e6)


def emit_minus(path):
    """Removal-direction variant: Ours at the top, one component taken away per
    row going down. No 'Baseline' label -- the last row is the last removal.
    Iterations get their own column; Gaussian counts dropped; a heavy rule
    separates the two datasets."""
    order = list(reversed(LADDER))            # F0 first, F5 last
    MINUS = {
        "F0": r"\textbf{Ours}",
        # Component names are fixed paper-wide: Fused Keys & Opt /
        # Rast. Bwd / Tile SSIM / Pixel Sampling. The same four
        # appear in the ladder curves, the per-stage breakdown and the
        # ablation subsection headings.
        "F2": r"w/o Fused Keys \& Opt",
        "F3": r"w/o Rast. Bwd",
        "F4": r"w/o Tile SSIM",
        "F5": r"w/o Pixel Sampling",
    }
    head = (r"PSNR$\uparrow$ & SSIM$\uparrow$ & LPIPS$\downarrow$ & VRAM"
            + "".join(r" & RTX%s" % t for t in TIERS))  # "RTX3060", no space --
            # the widest thing in each timing column and cost the fit
    thin, heavy = paperlib.THIN, paperlib.HEAVY

    # No podium here: the ladder is a progression, not a contest. The full
    # system is the reference, so its row is set bold and the rest plain.
    MW = {(ds, t): paperlib.minute_width(
              [cells[(a_, ds, "t" + t)] for a_, _ in LADDER])
          for ds in DSETS for t in TIERS}

    # Whether any cell actually carries the partial-panel mark. The caption
    # used to explain "*" unconditionally, which on complete data printed a
    # legend for a symbol that appears nowhere -- a detail that costs a line
    # and helps no one. The explanation now follows the mark.
    used_star = [False]

    def cell(arm, ds, key, render):
        v = cells[(arm, ds, key)]
        if v is None:
            return "--"
        star = partial[(arm, ds, key)]
        used_star[0] = used_star[0] or star
        txt = paperlib.mark(render(v), "*" if star else "")
        return r"\textbf{%s}" % txt if arm == OURS else txt

    def q(arm, ds, key, dp):
        return cell(arm, ds, key, lambda v: "%.*f" % (dp, v))

    def _unused_mmss_tight(seconds, mwidth):
        """`53:29`, the same information as `53m 29s` in two fewer glyphs.

        Six timing columns carry the m, the space and the s in every row, and
        the table is wide enough that they were the difference between fitting
        and not. Seconds take a real leading zero here rather than a phantom,
        which is what makes mm:ss readable; the minutes still pad with a
        phantom so the colons line up down the column. The caption spells the
        format out, so there is no minutes-or-hours ambiguity."""
        s = round(seconds)
        mm, ss = str(s // 60), "%02d" % (s % 60)
        pad = r"\phantom{%s}" % ("0" * (mwidth - len(mm))) if len(mm) < mwidth else ""
        return "%s%s:%s" % (pad, mm, ss)

    def tm(arm, ds, t):
        return cell(arm, ds, "t" + t,
        # Minutes and seconds spelled out, not mm:ss (Nicholas). Costs
        # three glyphs per cell over six timing columns, which the
        # \resizebox pays for in type size; it is the format the rest
        # of the paper uses.
                    lambda v: paperlib.mmss_aligned(v, MW[(ds, t)]))

    o = []
    a = o.append
    a("% Ablation ladder (removal direction) -- generated by figsrc/build_ladder.py")
    a("% Ours at the top; each row removes one more component going down.")
    a(r"\begin{table*}[t]\centering" + MINUS_SIZE)
    a(r"\setlength{\tabcolsep}{%s}" % MINUS_COLSEP)
    # Scaled to exactly fill the text block, for the same reason _fit.py exists
    # for one-column tables. Two things follow, and both are the point:
    #   * the fit is guaranteed. \footnotesize once overran \textwidth by ~60pt
    #     and printed the last RTX 3090 column off the page, with no Overfull
    #     warning to catch it -- a tabular is the width it asks for.
    #   * the type is as large as the content allows: whatever slack the
    #     natural width leaves is spent scaling up rather than left as margin.
    # The declared size above therefore no longer sets what the reader sees;
    # the ratio of \textwidth to the natural width does. Shrink the content to
    # make the type bigger -- that is what mmss_tight() bought.
    a(r"\resizebox{\textwidth}{!}{%")
    a(r"\begin{tabular}{@{}l c " + heavy + " rrrr " + thin + " rrr " + heavy
      + " rrrr " + thin + r" rrr@{}}")
    a(r"\toprule")
    # One \multicolumn for the two leading cells, not "& &": with empty cells
    # the heavy rule after Iters is drawn in this row too and floats above
    # the header with nothing to separate.
    a(r"\multicolumn{2}{@{}l@{}}{} & \multicolumn{7}{c}{Mip-NeRF 360 (%d scenes)} "
      r"& \multicolumn{7}{c}{Tanks \& Temples 4K (%d scenes)} \\"
      % (nscene["mip360"], nscene["T&T-4K"]))
    a(r"\cmidrule(lr{2pt}){3-9}\cmidrule(l{2pt}){10-16}")
    a(r"Configuration & Iters & " + head + " & " + head + r" \\")
    a(r"\midrule")
    for arm, _label in order:
        lab = MINUS[arm]
        it = "%dk" % (budget[arm] // 1000)
        cs = [lab, r"\textbf{%s}" % it if arm == OURS else it]
        for ds in DSETS:
            cs += [q(arm, ds, "psnr", 2), q(arm, ds, "ssim", 3),
                   q(arm, ds, "lpips", 3),
                   cell(arm, ds, "vram",
                        lambda v: r"%.2f\,GB" % gib_to_gb(v))]
            cs += [tm(arm, ds, t) for t in TIERS]
        a(" & ".join(cs) + r" \\")
    a(r"\bottomrule")
    a(r"\end{tabular}}")
    a(r"\caption{\todo{[caption]} Ablation ladder: starting from the full "
      r"system, one component is removed per row going down, cumulatively, "
      r"until only the unmodified pipeline is left. The second row removes "
      r"fused key emission, the Slang radix sort and the optimizer-stage "
      r"culling "
      r"together. Each row is quoted at its own step budget (Iters), so "
      r"wall-clock is not comparable across rows at matched iterations. "
      r"Times are pure training wall-clock, minutes and seconds, under each "
      r"GPU. "
      r"Quality is pooled over every device and every scene (repeats within a "
      r"scene and device first, then devices, then scenes). "
      r"All metrics are full-resolution render "
      r"vs.\ full-resolution ground truth on the held-out split. "
      + (r"$^{*}$~averaged over fewer scenes than the panel has. "
         if used_star[0] else "")
      + r"The full system "
      r"is set in bold as the reference the rows below are read against. "
      r"VRAM is the peak allocation, measured once per run at its final "
      r"step and therefore an upper bound on the budget quoted here; it varies "
      r"by less than \SI{0.1}{\gibi\byte} across the three cards, so one column "
      r"serves all of them. It tracks Gaussian count rather than the components "
      r"themselves --- the full system peaks higher than the unmodified "
      r"pipeline because it carries roughly $2.5\times$ the Gaussians at "
      r"convergence, not because any component costs memory.}")
    a(r"\label{tab:ablation_ladder}")
    a(r"\end{table*}")
    _tabfmt.write_table(path, "\n".join(o) + "\n")
    print("wrote", os.path.normpath(path))


L = []
w = L.append
w("% Ablation ladder -- generated by figsrc/build_ladder.py from active.json")
w("% Build-up order: baseline top, ours bottom. Each rung at its own budget.")
w("% NOTE: currently unused -- sec/5_ablations.tex inputs the removal-direction")
w("%       variant, table_ablation_ladder_minus.tex. Kept so it can be swapped back.")
w(r"\begin{table*}[t]\centering\scriptsize")
w(r"\setlength{\tabcolsep}{2.3pt}")
w(r"\begin{tabular}{@{}l rrrr rrr @{\hspace{5pt}} rrrr rrr@{}}")
w(r"\toprule")
w(r" & \multicolumn{7}{c}{Mip-NeRF 360 (%d scenes)} & \multicolumn{7}{c}{Tanks \& Temples 4K (%d scenes)} \\"
  % (nscene["mip360"], nscene["T&T-4K"]))
w(r"\cmidrule(lr){2-8}\cmidrule(l){9-15}")
w(r" & \multicolumn{4}{c}{quality} & \multicolumn{3}{c}{train s}"
  r" & \multicolumn{4}{c}{quality} & \multicolumn{3}{c}{train s} \\")
w(r"\cmidrule(lr){2-5}\cmidrule(lr){6-8}\cmidrule(lr){9-12}\cmidrule(l){13-15}")
hdr = (r"PSNR$\uparrow$ & SSIM$\uparrow$ & LPIPS$\downarrow$ & Gauss"
       r" & 3060 & 3070 & 3090")
w(r"Configuration & " + hdr + " & " + hdr + r" \\")
w(r"\midrule")
for arm, label in LADDER:
    name = label + (r"\,(\textbf{Ours})" if arm == OURS else "")
    name += r"\,{\tiny %dk}" % (budget[arm] // 1000)
    cs = [name]
    for ds in DSETS:
        cs += [fmt(arm, ds, "psnr", 2), fmt(arm, ds, "ssim", 3),
               fmt(arm, ds, "lpips", 3), fmt_g(arm, ds)]
        cs += [fmt_t(arm, ds, t) for t in TIERS]
    w(" & ".join(cs) + r" \\")
w(r"\bottomrule")
w(r"\end{tabular}")
w(r"\caption{\todo{[caption]} Ablation ladder, components added cumulatively "
  r"from the unmodified baseline (top) to the full system (bottom). "
  r"The last rung adds fused key emission, the Slang radix sort and "
  r"invisible-splat culling together. Each row is quoted at its own step "
  r"budget (small type), so wall-clock is not comparable across rows at "
  r"matched iterations. Quality is pooled over every device and every scene "
  r"(repeats within a scene and device first, then devices, then scenes); "
  r"wall-clock is pure training time per device type. All metrics are "
  r"full-resolution render vs.\ full-resolution ground truth on the held-out "
  r"split. Gaussian counts in millions. The full system, the reference for the ladder, is set in bold.}")
w(r"\label{tab:ablation_ladder}")
w(r"\end{table*}")

os.makedirs(os.path.dirname(OUT), exist_ok=True)
_tabfmt.write_table(OUT, "\n".join(L) + "\n")
print("wrote", os.path.normpath(OUT), "(build-up variant, not currently input)")
emit_minus(OUT.replace(".tex", "_minus.tex"))

# text mirror for checking
print()
for ds in DSETS:
    print("=== %s (%d scenes), budget in ()" % (ds, nscene[ds]))
    print("%-34s %6s %6s %6s %6s %7s %7s %7s"
          % ("configuration", "PSNR", "SSIM", "LPIPS", "Gauss", *TIERS))
    for arm, label in LADDER:
        lab = "%s (%dk)" % (label.replace("\&", "&"), budget[arm] // 1000)
        raw = lambda k, dp: ("--" if cells[(arm, ds, k)] is None
                             else "%.*f" % (dp, cells[(arm, ds, k)]))
        rawt = lambda t: ("--" if cells[(arm, ds, "t" + t)] is None
                          else "{:,}".format(round(cells[(arm, ds, "t" + t)])))
        print("%-34s %6s %6s %6s %6s %7s %7s %7s"
              % (lab, raw("psnr", 2), raw("ssim", 3), raw("lpips", 3),
                 fmt_g(arm, ds), rawt("3060"), rawt("3070"), rawt("3090")))
    print()


==> figsrc/build_loss_stage.py <==
"""Per-step cost of the SSIM loss: the stage, and the whole step, on two cards.

Replaces tables/table5_inner.tex, which was hand-written with hardcoded
numbers from an earlier campaign and had no generator, so nothing kept it in
step with the data the rest of the paper is built from.

It sits inside a minipage next to the quality figure, so this emits a bare
`tabular`, not a float: the caption belongs to the enclosing figure* in
sec/5_ablations.tex.

Both arms are quoted per training step rather than per run. They are trained
to different budgets (the full-SSIM arm to 50k, the tiled arm to 60k), so run
totals would compare unequal amounts of work; dividing by the step count takes
the budget out and leaves the per-step cost, which is what the loss changes.

One number needs reading with care: the total is slightly HIGHER for the tiled
arm on the RTX 3070 even though its loss stage is ~8x cheaper. That is Gaussian
count, not the loss -- the longer-trained arm converges to more primitives and
every other stage scales with them. The ablation ladder's caption spells out
the same effect.

  python build_loss_stage.py  ->  tables/table_loss_stage.tex
"""
import json
from collections import defaultdict

import numpy as np

import paperlib

DS = "mip360"
TIERS = ["3070", "3090"]
ARMS = [("F4", "Full SSIM"), ("F3", "Tiled SSIM")]
STAGE = "ComputeSSIMGradient"

ROWS = [r for r in json.load(open(paperlib.ACTIVE, encoding="utf-8"))["rows"]
        if r["campaign"] == "1 Ablations" and r["ds"] == DS and r.get("stages")]


def per_step_ms(arm, tier):
    """(loss stage, whole step) in ms per training step, scene-balanced.

    Repeats within a scene first, then scenes with equal weight -- the pooling
    order in figsrc/AGENTS.md.
    """
    by = defaultdict(list)
    for r in ROWS:
        if r["arm"] != arm or r["tier"] != tier:
            continue
        k = 1000.0 / r["steps"]
        by[r["scene"]].append((r["stages"].get(STAGE, 0.0) * k, r["train_s"] * k))
    if not by:
        return None, None, 0
    stage = float(np.mean([np.mean([v[0] for v in reps]) for reps in by.values()]))
    total = float(np.mean([np.mean([v[1] for v in reps]) for reps in by.values()]))
    return stage, total, len(by)


VAL = {(a, t): per_step_ms(a, t) for a, _ in ARMS for t in TIERS}
NS = {v[2] for v in VAL.values()}
assert len(NS) == 1 and NS != {0}, "unbalanced scene basis: %s" % sorted(NS)

HEAD = " & ".join(r"RTX~%s" % t for t in TIERS)
L = ["% Per-step SSIM-loss cost -- generated by figsrc/build_loss_stage.py",
     "% Bare tabular: it lives inside a minipage, the caption is on the figure*.",
     # Four "RTX 30x0" heads are wider than any value beneath them and put
     # the natural width ~50pt past the 0.48	extwidth minipage. \small and
     # a tight tabcolsep bring it inside; both are scoped by the braces so
     # nothing outside the tabular changes.
     r"{\small\setlength{\tabcolsep}{3pt}",
     r"\begin{tabular}{@{}l rr rr@{}}",
     r"\toprule",
     r" & \multicolumn{2}{c}{SSIM-grad stage} & \multicolumn{2}{c}{total train} \\",
     r"\cmidrule(lr){2-3}\cmidrule(l){4-5}",
     "Loss & " + HEAD + " & " + HEAD + r" \\",
     r"\midrule"]
for arm, name in ARMS:
    cells = [r"%.2f\,ms" % VAL[(arm, t)][0] for t in TIERS] \
          + [r"%.1f\,ms" % VAL[(arm, t)][1] for t in TIERS]
    L.append("%s & %s \\\\" % (name, " & ".join(cells)))
L += [r"\bottomrule", r"\end{tabular}}"]
open(paperlib.out_path("tables", "table_loss_stage.tex"),
     "w", encoding="utf-8").write("\n".join(L) + "\n")

print("wrote tables/table_loss_stage.tex  (%d scenes)" % NS.pop())
for arm, name in ARMS:
    for t in TIERS:
        s, tot, _ = VAL[(arm, t)]
        print("   %-11s RTX %s  stage %5.2f ms/step   step %5.1f ms" % (name, t, s, tot))


==> figsrc/build_ours_fleet.py <==
"""Put the current method's Vast fleet runs into the comparison data.

Replaces build_ours_interim.py (which measured only the RTX 3070 and scaled
the other cards). The fleet ran the current method (GS-CUDA cone 352d54f,
30k steps) on every card: 3060 / 3070 / 3090 / 4090, 15 scenes, 2 seeds per
box, 4-5 boxes per card, 2026-11-12/13.

  * Ours (30k) rows of "2 Comparisons" are dropped and replaced by one row per
    fleet run. Every number is measured: no imputed times.
  * LPIPS = AlexNet at full resolution (lpips_alex), the same network as the
    competitors' lpips_alex_r1. A few 3070 runs have none (8 GB OOM before the
    tiled scorer was deployed); quality is pooled over devices, so the other
    cards cover those scenes.
  * Ours (60k) is dropped, as before.

Reads  data/active.json + data/ours_fleet/<tier>_<box>.jsonl
       (copied from the fleet scratchpad's results/, one line per run).
Writes data/active_interim.json (same schema), which paperlib.ACTIVE prefers.

  python build_ours_fleet.py
"""
import json, os, glob, math
from collections import defaultdict

HERE = os.path.dirname(os.path.abspath(__file__))
SRC = os.path.join(HERE, "data", "active.json")
DST = os.path.join(HERE, "data", "active_interim.json")
FLEET = os.path.join(HERE, "data", "ours_fleet")

D = json.load(open(SRC, encoding="utf-8"))
rows = D["rows"]
ds_of = {r["scene"]: r["ds"] for r in rows if r["campaign"] == "2 Comparisons"}


def num(v):
    return None if v is None or (isinstance(v, float) and math.isnan(v)) else v


fleet = []
for f in sorted(glob.glob(os.path.join(FLEET, "*.jsonl"))):
    tier, box = os.path.basename(f)[:-6].split("_")
    for line in open(f, encoding="utf-8"):
        if not line.strip():
            continue
        x = json.loads(line)           # json accepts NaN
        sc = x["scene"].lower()
        if sc not in ds_of:
            raise SystemExit("unknown scene %s in %s" % (x["scene"], f))
        fleet.append({
            "campaign": "2 Comparisons", "system": "OURS", "arm": "OURS 30k",
            "arm_label": "GS-CUDA cone 352d54f at 30k", "scene": sc,
            "ds": ds_of[sc], "tier": tier, "dev": "%s-%s" % (tier, box),
            "box": int(box), "tag": "fleet", "rep": x["seed"], "ckey": None,
            "strat": None, "bwd": "v50 (GS-CUDA cone)", "loss": "tile ssim",
            "steps": 30000, "ckpt": 30000, "final": True,
            "psnr": x["psnr"], "ssim": x["ssim"], "lpips": num(x.get("lpips_alex")),
            "splats": x["splats"], "train_s": x["time"], "peak_vram": None,
            "stages": x.get("stages"), "fleet": True,
        })

# LiteGS and LichtFeld (added 2026-11-13), run on the same Vast fleet at our protocol: full resolution,
# 30k steps, every 8th image held out. data/comp_fleet/<tier>_<box>_<litegs|lichtfeld>.jsonl, one line per scene,
# copied from the fleet scratchpad's comp/res/. Scored with OUR eval (8-bit render, torchmetrics PSNR/SSIM,
# LPIPS Alex normalize=True at full resolution, tiled). LiteGS = MooreThreads/LiteGS 004b952 defaults;
# LichtFeld = LichtFeld-Studio 155329cc6 MRNF benchmark config (1M cap) with exposure correction and
# depth/normal generation off. Times: LiteGS's own training timer; LichtFeld's progress bar at step 30k.
# Splats: LiteGS = allocated slots (chunks of 1024); LichtFeld not recorded.
COMP = os.path.join(HERE, "data", "comp_fleet")
COMP_ARM = {"litegs": ("LiteGS", "LiteGS 004b952 defaults"),
            "lichtfeld": ("LichtFeld", "LichtFeld-Studio 155329cc6 MRNF benchmark config"),
            # Mini-Splatting2 on the FasterGS backend (FasterGS repo c9edd47, msv2/train_faster.py, "fast" config,
            # 18k steps, --sampling_factor 0.6 --div_thres 10 --mult 1, imp_metric indoor for the 4 indoor mip360
            # scenes). time = its own "Training time". Scenes that ran out of GPU memory have rc != 0 and are
            # skipped below; a few completed only on a rerun with PYTORCH_CUDA_ALLOC_CONF=expandable_segments:True
            # (rows carry alloc="expandable"). 2026-11-14.
            "ms2_faster": ("Mini-Splatting2 + FasterGS", "FasterGS c9edd47 Mini-Splatting2 fast config")}
comp = []
for f in sorted(glob.glob(os.path.join(COMP, "*.jsonl"))):
    tier, box, method = os.path.basename(f)[:-6].split("_", 2)
    if method == "ms2_faster":
        continue  # dropped from the paper 2026-11-14 (OOM on 5-6 of 15 scenes even on 24 GB); data kept for the record
    arm, label = COMP_ARM[method]
    for line in open(f, encoding="utf-8"):
        if not line.strip():
            continue
        x = json.loads(line)
        if x.get("rc") != 0 or "psnr" not in x:
            continue
        sc = x["scene"].lower()
        if sc not in ds_of:
            raise SystemExit("unknown scene %s in %s" % (x["scene"], f))
        comp.append({
            "campaign": "2 Comparisons", "system": arm, "arm": arm, "arm_label": label, "scene": sc,
            "ds": ds_of[sc], "tier": tier, "dev": "%s-%s" % (tier, box), "box": int(box), "tag": "fleet-comp",
            "rep": 1, "ckey": None, "strat": None, "bwd": None, "loss": None, "steps": x.get("steps") or 30000, "ckpt": x.get("steps") or 30000,
            "final": True, "psnr": x["psnr"], "ssim": x["ssim"], "lpips": num(x.get("lpips_alex")),
            "splats": x.get("splats"), "train_s": x["time"], "peak_vram": x.get("dev_peak_mib"),
            "stages": None, "fleet": True,
        })

keep = [r for r in rows
        if not (r["campaign"] == "2 Comparisons" and r["arm"] in ("OURS 30k", "OURS 60k", "LiteGS", "LichtFeld",
                                                                "Mini-Splatting2 + FasterGS"))]
D["rows"] = keep + fleet + comp
D["meta"] = dict(D["meta"], interim=(
    "Ours (30k) = GS-CUDA cone 352d54f Vast fleet, all four cards measured, "
    "15 scenes x 2 seeds per box; LPIPS = Alex full-res; Ours (60k) dropped."))
D["meta"]["imputed"] = [m for m in D["meta"].get("imputed", []) if m.get("system") != "OURS"]
json.dump(D, open(DST, "w", encoding="utf-8"))

# coverage report: runs per (tier, ds) and scenes covered
cov = defaultdict(lambda: [0, set(), 0])
for r in fleet:
    c = cov[(r["tier"], r["ds"])]
    c[0] += 1
    c[1].add(r["scene"])
    c[2] += r["lpips"] is not None
print("wrote", os.path.normpath(DST), "with", len(fleet), "fleet rows")
for k in sorted(cov):
    n, s, l = cov[k]
    print("%s %-7s runs %3d scenes %2d with LPIPS %3d" % (k[0], k[1], n, len(s), l))


==> figsrc/build_ours_interim.py <==
"""INTERIM: put the current method's RTX 3070 results into the comparison data.

Only the RTX 3070 has been rerun with the current method (GS-CUDA cone, backward
variant 50, 30k steps; Desktop/RESULTS_ARCHIVE/cone_runs/bwd50, seeds 1 and 2).
Nicholas's rule (2026-11-12) until the other cards are rerun:

  * Ours (60k) is dropped: there is no 60k run of the current method.
  * Ours (30k), RTX 3070: measured, mean of the two seeds per scene.
  * Ours (30k), RTX 3060 / 3090 / 4090: the old Ours (30k) time on that card and
    scene, times this scene's speed-up on the 3070 (new 3070 time / old 3070 time).
    These are ESTIMATES and are flagged "imputed" in the rows.
  * Quality on every card = the new 3070 quality of that scene (quality does not
    depend on the card beyond run-to-run noise). LPIPS was not measured: None.
  * Our curves are removed (the new runs only evaluate at 30k), so the figures
    show Ours as a single 30k point.

Reads  data/active.json + the bwd50 run folders.
Writes data/active_interim.json (same schema), which paperlib.ACTIVE prefers.

  python build_ours_interim.py
"""
import json, os, re, glob
from collections import defaultdict
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
SRC = os.path.join(HERE, "data", "active.json")
DST = os.path.join(HERE, "data", "active_interim.json")
RUNS = r"C:/Users/Nicholas/Desktop/RESULTS_ARCHIVE/cone_runs/bwd50/_meta"
ARM = "v50"

D = json.load(open(SRC, encoding="utf-8"))
rows = D["rows"]


def run_stats(scene):
    out = []
    for m in sorted(glob.glob(os.path.join(RUNS, scene, ARM + "_s*"))):
        ev = os.path.join(m, "eval.json")
        if not os.path.exists(ev):
            continue
        e = json.load(open(ev))["mean"]
        log = open(os.path.join(m, "log.txt"), encoding="utf-8", errors="replace").read().replace("\r", "\n")
        t = float(re.search(r"Time elapsed: ([\d.]+) seconds", log).group(1))
        pk = re.search(r"Peak \(queried\) - ([\d.]+) MiB", log)
        sp = re.findall(r"Num splats: (\d+)", log)
        out.append(dict(psnr=e["psnr"], ssim=e["ssim"], train_s=t,
                        peak_vram=float(pk.group(1)) / 1024 if pk else None,
                        splats=int(sp[-1]) if sp else None))
    if not out:
        return None
    return {k: (float(np.mean([o[k] for o in out])) if all(o[k] is not None for o in out) else None)
            for k in out[0]} | {"n": len(out)}


cmp_ours = [r for r in rows if r["campaign"] == "2 Comparisons" and r["arm"] == "OURS 30k"]
old3070 = defaultdict(list)
for r in cmp_ours:
    if r["tier"] == "3070":
        old3070[(r["ds"], r["scene"])].append(r["train_s"])
old3070 = {k: float(np.mean(v)) for k, v in old3070.items()}

new = {}
for (ds, sc) in old3070:
    s = run_stats(sc)
    if s is None:
        raise SystemExit("no bwd50 run for %s/%s" % (ds, sc))
    new[(ds, sc)] = s

keep, report = [], []
for r in rows:
    if r["campaign"] == "2 Comparisons" and r["arm"] == "OURS 60k":
        continue
    if r["campaign"] == "2 Comparisons" and r["arm"] == "OURS 30k":
        k = (r["ds"], r["scene"])
        s = new[k]
        f = s["train_s"] / old3070[k]
        r = dict(r)
        r.update(psnr=s["psnr"], ssim=s["ssim"], lpips=None, splats=s["splats"],
                 peak_vram=s["peak_vram"], ckey=None, stages=None,
                 bwd="v50 (GS-CUDA cone)", interim=True)
        if r["tier"] == "3070":
            r["train_s"] = s["train_s"]
        else:
            r["train_s"] = r["train_s"] * f
            r["imputed"] = True
        report.append((r["ds"], r["scene"], r["tier"], f, r["train_s"]))
    keep.append(r)

D["rows"] = keep
D["meta"] = dict(D["meta"], interim=(
    "Ours (30k) = GS-CUDA cone bwd v50 on the RTX 3070 (bwd50, mean of 2 seeds); other cards = old "
    "Ours (30k) time x per-scene 3070 speed-up (estimates); quality from the 3070; no LPIPS; Ours (60k) dropped."))
json.dump(D, open(DST, "w", encoding="utf-8"))

print("%-8s %-12s %5s %6s %8s" % ("ds", "scene", "tier", "factor", "train_s"))
for x in sorted(report):
    print("%-8s %-12s %5s %6.3f %8.1f" % x)
for ds in ("mip360", "T&T-4K"):
    ks = [k for k in new if k[0] == ds]
    print(ds, "PSNR %.2f SSIM %.3f  3070 %.0f s (old %.0f s)  peak VRAM mean %.2f GiB max %.2f GiB" % (
        np.mean([new[k]["psnr"] for k in ks]), np.mean([new[k]["ssim"] for k in ks]),
        np.mean([new[k]["train_s"] for k in ks]), np.mean([old3070[k] for k in ks]),
        np.mean([new[k]["peak_vram"] for k in ks]), max(new[k]["peak_vram"] for k in ks)))


==> figsrc/build_pipeline_profile.py <==
"""Where a full-resolution 3DGS training step spends its time.

Anand asked for the standard 3DGS pipeline and where the computation goes at
full resolution, on the RTX 3070 as the representative consumer card, reusing
the appendix stage timings rather than running anything new.

Nicholas's calls, 2026-08-29, in order:
  * one row, the stock configuration only, no comparison arm;
  * a table rather than a figure, one column wide;
  * at the front of Method, not in the appendix; and
  * capitalised stage names, a unit on every value, the largest type that still
    fits the column, and the tally written 100% rather than 100.0%.

Type size is 
ormalsize -- the same size as the body text, and the largest
that fits: the binding row is "Rasterize backward" plus its section chip, and a
step beyond this overruns the column. Going larger means either dropping the
chips or making it a full-width table*.

So this emits a table, not a figure. The earlier proportional-bar PDF is gone:
the bar spent three quarters of its width on one segment and needed a key strip
underneath to name the other seven, which is a table with extra steps.

The arm is F5, the bottom rung of the ablation ladder: plain full-resolution
supervision, plain SSIM, per-pixel backward, stock key emission and sort. That
is the unmodified pipeline our work starts from, and it is the only stage-timed
arm with none of our changes in it.

There is no -r 4 (quarter-resolution) run anywhere in the frozen data -- the
resolutions on record are r1 and r2, and `ck4` is checkerboard-4, a quarter of
the *pixels* at native resolution, which is a different thing. So the two-row
version originally asked for is not buildable, and this is r1 only.

Normalisation matches the appendix stage breakdown exactly: scene-balanced
(repeats within a scene first, then scenes, each of the fifteen scenes equal
weight). That table prints GPU seconds per 1k steps; this one prints
milliseconds per single step, which is the same number, relabelled -- not a
second rounding of it.

  python build_pipeline_profile.py
    -> ../tables/table_pipeline_profile.tex
    -> ../tables/pipeline_profile_macros.tex
"""
import json
import os
from collections import defaultdict

import numpy as np

import paperlib
import _tabfmt

TAB = paperlib.out_path("tables", "table_pipeline_profile.tex")
MACROS = paperlib.out_path("tables", "pipeline_profile_macros.tex")

ARM, TIER = "F5", "3070"

# Pipeline order, as Anand listed it: projection/key generation -> sort ->
# rasterization forward -> loss/SSIM -> rasterization backward -> optimizer.
# The third field is the section that handles the stage, or None where we do
# not act on it. The optimizer row is where invisible-splat culling and the
# SH-degree choice land -- culling is fused into that stage rather than being a
# stage of its own, so there is no separate timer for it.
STAGES = [
    ("Projection",          ["ProjectionForward"],                    None),
    ("Key emission",        ["GenerateKeys",
                             "CalculateIndexBufferOffset"],           "sec:keys-stage"),
    ("Sort",                ["SortRTS"],                              None),
    ("Rasterize forward",   ["RasterizeForward"],                     "sec:sampling"),
    ("Loss (SSIM)",         ["ComputeSSIMGradient"],                  "sec:tile-ssim"),
    ("Rasterize backward",  ["RasterizeBackward"],                    "sec:backward"),
    # Nicholas removed this row's section chip by hand in the Overleaf copy, so
    # it is off here too rather than being re-added on the next regeneration.
    # The culling section's attribution is under review (it is SparseGaussianAdam
    # applied inside upstream VkSplat's fused stage); restore the label here if
    # that section stays and is meant to be pointed at.
    ("Optimizer",           ["FusedProjectionBackwardOptimizerStep"], None),
    ("Other",               ["ComputeTileRanges", "DefaultPostBackward",
                             "_Cumsum", "_Where", "_Sum"],            None),
]

# `_RasterizeBackwardScheduling_*` re-reports RasterizeBackward's work and would
# double-count the largest stage; it is excluded, as in the appendix generator.
ROWS = [r for r in json.load(open(paperlib.ACTIVE, encoding="utf-8"))["rows"]
        if r["campaign"] == "1 Ablations" and r["arm"] == ARM
        and r["tier"] == TIER and r.get("stages")]
if not ROWS:
    raise SystemExit("no stage-timed %s rows on the %s -- check active.json"
                     % (ARM, TIER))


def per1k(keys):
    """Scene-balanced mean over these timers, GPU seconds per 1k steps."""
    by = defaultdict(list)
    for r in ROWS:
        v = sum(r["stages"].get(k, 0.0) for k in keys)
        by["%s/%s" % (r["ds"], r["scene"])].append(v / (r["steps"] / 1000.0))
    return float(np.mean([np.mean(v) for v in by.values()]))


VALS = [per1k(keys) for _, keys, _ in STAGES]
TOTAL = sum(VALS)
FRAC = [v / TOTAL for v in VALS]

_ts = defaultdict(list)
for r in ROWS:
    _ts["%s/%s" % (r["ds"], r["scene"])].append(r["train_s"] / (r["steps"] / 1000.0))
MEASURED = float(np.mean([np.mean(v) for v in _ts.values()]))
COVERAGE = TOTAL / MEASURED
NSCENE = len({"%s/%s" % (r["ds"], r["scene"]) for r in ROWS})

# ------------------------------------------------------------------ the table
# Three columns in one paper column: the stage, its time per step, and its
# share. Rows stay in pipeline order rather than sorting by time -- the order is
# part of what the table says, and the share column already ranks them.
#
# A stage we act on carries the section that does it, highlighted in yellow,
# beside the name. That replaces the bullet: the marker said only "this one",
# and the reader had to go to the caption to learn what it meant and then hunt
# for the section. This says both at once.
#
# The highlight is an inline \colorbox rather than \cellcolor so it hugs the
# reference instead of flooding the column, and rather than the podium yellow
# `rankthree`, which means third place everywhere else in the paper and would
# read as a ranking here. \fboxsep is tightened because the default 3pt pads
# each box by 6pt of column width.
HL = r"\colorbox[HTML]{FFF3A8}{(\cref{%s})}"

# Seconds per 1k steps and milliseconds per one step are the same number, so
# the per-step column is a relabelling of the pooled value, not a second
# rounding of it. Every cell carries its unit, per Nicholas; the headers stack
# onto two lines because set on one they are wider than the column.
L = _tabfmt.onecol_open("l r r", size=r"\small", colsep="2.6pt")
L.insert(2, r"\setlength{\fboxsep}{1.5pt}")
# Single-line heads. "Time taken per step" and "Share of total train time"
# each needed a \shortstack, which cost the header row a second line for
# nothing. Shortened, they fit as they are. Measured at \small against the
# 237pt column, with the binding cell being "Rasterize backward" plus its chip:
#     Time/step     | Share of total time    229pt   fits, 8pt spare
#     Time per step | Share of total time    243pt   overruns
# so "Time/step" is not a stylistic contraction, it is what buys the fit.
L.append(r"Stage & Time/step & Share of total time \\")
L.append(r"\midrule")
for (name, _, sec), v, f in zip(STAGES, VALS, FRAC):
    label = name if sec is None else "%s~%s" % (name, HL % sec)
    L.append(r"%s & %.1f\,ms & %.1f\%% \\" % (label, v, 100 * f))
L.append(r"\midrule")
# the tally is exactly 100 by construction, so it is written without the
# decimal the measured rows carry
L.append(r"Total & %.1f\,ms & 100\%% \\" % TOTAL)
L += _tabfmt.onecol_close(
    r"\caption{Where a full-resolution 3DGS training step spends its GPU time "
    r"on an RTX~3070, in milliseconds per training step, scene-balanced over "
    r"all %d evaluation scenes. The configuration is the unmodified pipeline "
    r"--- full-resolution supervision, plain SSIM, per-pixel backward "
    r"rasterization, stock key emission and sort --- read from the same Vulkan "
    r"stage timers, and under the same per-step normalisation, as "
    r"\cref{tab:stage_breakdown}; the stages listed account for "
    r"\SI{%.0f}{\percent} of measured training wall-clock. Rows are in pipeline "
    r"order; a highlighted section reference marks a stage this paper acts on "
    r"and points at the section that does it.}"
    % (NSCENE, 100 * COVERAGE),
    "tab:pipeline-profile")
_tabfmt.write_table(
    TAB,
    "% Stock-pipeline stage profile -- generated by figsrc/build_pipeline_profile.py\n"
    + "\n".join(L) + "\n")

# ------------------------------------------------------ numbers for the prose
# The method section quotes these; they are emitted rather than typed so the
# text cannot drift from the data.
NAMED = {n: (v, 100 * f) for (n, _, _), v, f in zip(STAGES, VALS, FRAC)}
bwd = NAMED["Rasterize backward"]
ssim = NAMED["Loss (SSIM)"]
keys = NAMED["Key emission"]
srt = NAMED["Sort"]
FWDPATH = sum(NAMED[k][1] for k in
              ("Projection", "Key emission", "Sort", "Rasterize forward"))

M = []
w = M.append
w("% generated by figsrc/build_pipeline_profile.py -- do not edit")
# Percent macros carry their own \% and an \xspace, so the prose writes
# \PipeBwdPct and gets "75%" spaced correctly on both sides. Bare numbers carry
# neither: the text always follows them with an explicit \, or \ , and an
# \xspace sitting before a \% would typeset "75 %".
w(r"\newcommand{\PipeTotal}{%.0f}" % TOTAL)
w(r"\newcommand{\PipeBwdPct}{%.0f\%%\xspace}" % bwd[1])
w(r"\newcommand{\PipeSsimPct}{%.0f\%%\xspace}" % ssim[1])
w(r"\newcommand{\PipeBwdSsimPct}{%.0f\%%\xspace}" % (bwd[1] + ssim[1]))
w(r"\newcommand{\PipeFwdPct}{%.0f\%%\xspace}" % FWDPATH)
w(r"\newcommand{\PipeKeysSortPct}{%.1f\%%\xspace}" % (keys[1] + srt[1]))
w(r"\newcommand{\PipeBwdSec}{%.1f}" % bwd[0])
w(r"\newcommand{\PipeSsimSec}{%.1f}" % ssim[0])
w(r"\newcommand{\PipeCoverage}{%.0f\%%\xspace}" % (100 * COVERAGE))
w(r"\newcommand{\PipeScenes}{%d}" % NSCENE)
open(MACROS, "w", encoding="utf-8").write("\n".join(M) + "\n")

print("arm %s, RTX %s, %d scenes, %.2f s per 1k steps (%.1f%% of measured)"
      % (ARM, TIER, NSCENE, TOTAL, 100 * COVERAGE))
for (n, _, t), v, f in zip(STAGES, VALS, FRAC):
    print("  %-20s %7.2f  %5.1f%%%s" % (n, v, 100 * f, "   <- targeted" if t else ""))
print("wrote", os.path.normpath(TAB))
print("wrote", os.path.normpath(MACROS))


==> figsrc/build_projadam_ablation.py <==
"""Projection backward + Adam: the published structures, then their ideas combined one at a time.

Data: figsrc/data/projadam_ablation.jsonl (bench_projadam.cu, one line per scene x build x mask x view:
median ms of the U / V / F / S structures) and figsrc/data/projadam_ncu.json (Nsight Compute on garden:
thread instructions and DRAM bytes per splat, all-visible and none-visible masks).
States: the 15 frozen bwd3147/v47 models (cone f86b746 defaults), 8 evenly spaced train views each,
real per-view visibility masks (tiles_touched > 0 from the production projection). RTX 3070.

Rows (build, structure). Published designs on top (no Step), rebuilt inside our pipeline at SH degree 3:
  gsplat    sh3    V  gsplat SelectiveAdam / Taming-3DGS SparseGaussianAdam: proj bwd kernel -> dense gradient
                      buffers -> activation bwd (autograd, every splat) -> Adam that skips unseen splats
  VkSplat   sh3    F  VkSplat fused_projection_backward_optimizer.slang: one thread per splat recomputes the
                      projection, Adam in the same thread, on EVERY splat (zero gradient if unseen)
  LichtFeld sh3_16 F  LichtFeld Studio (approx.): fused preprocess bwd + Adam on every splat, 16-bit moments
2026-11-17: the three published rows are now measured in each project's OWN code during real training
(figsrc/data/projadam_native.json, collected by Desktop/projadam-native/collect_native.py): gsplat 1.5.3 simple_trainer
(MCMC, --visible-adam, Nsight Systems kernel sums), VkSplat b3ad2b0 (its own Vulkan pass timer,
FusedProjectionBackwardOptimizerStep), LichtFeld Studio 393aa42 (Nsight Systems on a rented Linux RTX 3070,
preprocess_backward_cu). Window steps 9000..9299 (stump 9500.., Horse 10500..), MCMC capped at our frozen state's N, so
time is per scene native ms / N_native x N_ours, then the plain scene mean. Bytes/instr.: gsplat from Nsight Compute on
its own garden training (least-squares split visible/unseen), LichtFeld from Nsight Compute of its kernel compiled in our
bench (the rented host blocked GPU counters), VkSplat still from our CUDA rebuild (structure F; Vulkan, no ncu).
The rebuilt-structure rows above (bench V / F, sh3_16 F) are no longer shown for the published designs.
"Combining ideas", cumulative from gsplat:
  A         sh3    S  1. + fused kernel (keeps gsplat's skip)
  B         sh3_16 S  2. + bf16 moments (16-bit moments are LichtFeld's idea; ours are bf16 pairs)
  C         rgb16  S  3. + RGB color, view dependence from the cone = production kernel
Sources checked 2026-11-12: Taming adam.cu (if tiles_touched[g]), gsplat AdamCUDA.cu (if !valid[g] return),
both opt-in; VkSplat upstream fused_projection_backward_optimizer.slang (is_zero_grad splats still updated);
LichtFeld-Studio 393aa42 kernels_backward.cuh + joint_adam_codec.cuh (fused, every row, 16/8-bit joint codec).
bf16 quality: figsrc/data/projadam_quality.json, adam_split campaign (all-in stack, 2026-11-08): fp32 = sparse_only,
bf16 = all_rep (both fused + sparse Adam, same build otherwise); 5 scenes.

Writes
    diagrams/table_projadam_ablation.tex   the comparison table: ingredient ticks, per visible / unseen splat, measured time
    diagrams/table_projadam_ablation_compact.tex   the same in one column (paper pick 2026-11-14)
    diagrams/table_projadam_mean.tex       the same rows at the measured mean visibility
    diagrams/table_projadam_bf16.tex       quality of fp32 vs bf16 moments
    (table_projadam_priorart.tex was merged into the comparison table; table_priorart() is kept but not called)
    diagrams/projadam_ablation_macros.tex  numbers for the text
Edit this script and rerun, not the outputs.
"""
import os as _os_k, sys as _sys_k; _sys_k.path.insert(0, _os_k.path.dirname(_os_k.path.abspath(__file__)))
import _tabfmt  # save_keep_caption: keeps the hand-edited inline caption block (2026-11-20)
import json, os
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.dirname(HERE)
DATA = os.path.join(HERE, "data", "projadam_ablation.jsonl")
NCU = os.path.join(HERE, "data", "projadam_ncu.json")
NATIVE = os.path.join(HERE, "data", "projadam_native.json")   # reference rows in their own code (2026-11-17)
BW = 448e9          # RTX 3070 DRAM bandwidth, B/s

# key, build, structure, label shown, change
# 2026-11-12 (Nicholas): the "who has which ingredient" table is merged into the ablation table as tick columns.
# Prior art is one row per distinct design: gsplat's SelectiveAdam is Taming-3DGS's sparse Adam (gsplat
# optimizers/selective_adam.py: "one of the two optimizers mentioned in the Taming3DGS paper"), and 3DGS's
# --optimizer_type sparse_adam is the same Taming kernel, so Taming and 3DGS have no rows of their own. Brush (shared
# second moment for SH) was in the ingredient table but is not measured, so it is dropped.
REFS = ["gsplat", "LichtFeld", "VkSplat"]
SHORT = {"gsplat": "gsplat", "A": "+ sparse Adam", "B": "+ bf16 moments", "C": "+ RGB and cone"}
# 2026-11-12 (Nicholas): build up from gsplat with its sparse Adam on, not from VkSplat. The skip is gsplat's
# (Taming's), so it is in the baseline; what the fused kernel adds on top of it (no gradient buffers, no clears or
# autograd for unseen splats) is credited to fusion. VkSplat and LichtFeld stay as reference rows at the bottom.
# 2026-11-12 (Nicholas): published designs on top, then "Combining ideas" numbered from gsplat. The "recomputes"
# column/step was dropped: every one of these backwards rebuilds the 3D covariance from quaternion and scale
# (gsplat ProjectionEWA3DGSFused.cu bwd, LichtFeld kernels_backward.cuh "compute 3d covariance from raw scale and
# rotation", VkSplat bwd_diff); only 3DGS / Taming store cov3D. A fused kernel reading a stored Sigma (bench
# variant T) is ~2-3% slower than recomputing, kept in the data but not shown.
ROWS = [
    ("gsplat", "sh3", "V", r"gsplat~\cite{ye2024gsplat}$^{a}$", ""),
    ("VkSplat", "sh3", "F", r"VkSplat~\cite{vksplat}", ""),  # b/c footnotes dropped 2026-11-20 (Nicholas)
    ("LichtFeld", "sh3_16", "F", r"LichtFeld~\cite{lichtfeld}", ""),
    ("A", "sh3", "S", r"1.\ + fused kernel", "projection backward and Adam in one thread, unseen splats skipped"),
    ("B", "sh3_16", "S", r"2.\ + bf16 moments", "both moments as a bf16 pair"),
    ("C", "rgb16", "S", r"3.\ + RGB and cone", "RGB color, view dependence from the cone"),
]
REFS = ["gsplat", "VkSplat", "LichtFeld"]   # published designs: on top, no Step
TK = r"\checkmark"
# ingredients per row: fused kernel, sparse Adam, compact moments (read from each project's code)
INGR = {
    "gsplat":    ("", TK, ""),
    "VkSplat":   (TK, "", ""),
    "LichtFeld": (TK, "", TK),
    "A":         (TK, TK, ""),
    "B":         (TK, TK, TK),
    "C":         (TK, TK, TK),
}
QDATA = os.path.join(HERE, "data", "projadam_quality.json")

# Bytes per splat, from the code (bench_projadam.cu = kernels_optim.cu), as (read, written).
# Every row also clears the 36 B of screen-space gradients (v_xy 8, v_ico 16, v_rgb 12) for every splat.
# Parameters: SH3 = xyz 12 + SH 192 + quat 16 + scale/opacity 16 = 236; RGB+cone = xyz 12 + rgb 12 + cone 16
#   + quat 16 + scale/opacity 16 = 72. Moments fp32 = 2 x params, bf16 pairs = 1 x params.
def bytes_row(build, struct):
    P = 236 if build.startswith("sh3") else 72
    M = P if build.endswith("16") else 2 * P
    SG, TT, CLR = 36, 4, 36
    if struct == "V":
        # as U, but Adam reads the tile count and returns for unseen splats; clears and autograd stay dense
        vis = (TT + P + SG + 32 + TT + P + P + M, CLR + P + P + 16 + P + M)
        uns = (TT + 32 + TT,                     CLR + P + 16)
    elif struct == "U":
        # clear screen grads + param grads | proj bwd (tile count, params, screen grads -> grads)
        # | activation bwd (scale/opacity grad + value -> grad) | Adam (params, grads, moments)
        vis = (TT + P + SG + 32 + P + P + M, CLR + P + P + 16 + P + M)
        uns = (TT + 32 + P + P + M,         CLR + P + 16 + P + M)
    elif struct == "F":
        vis = (TT + P + SG + M, CLR + P + M)
        uns = (TT + P + M,      CLR + P + M)
    else:
        vis = (TT + P + SG + M, CLR + P + M)
        uns = (TT,              CLR)
    return vis, uns


LAUNCH = {"U": "6 fills, 3 kernels", "F": "1 fill, 1 kernel", "S": "1 fill, 1 kernel"}


def load_native():
    """Reference rows measured in each project's own code (figsrc/data/projadam_native.json, see its "about").
    Per scene: native stage ms per splat x our frozen state's N, then the plain mean over scenes like the bench rows.
    Returns {key: {"scene_ms": {scene: scaled ms}, "raw_ms": {scene: native ms}, "N": {scene: native N}}} and the
    per-visible / per-unseen Nsight Compute numbers where the project has them."""
    if not os.path.exists(NATIVE):
        return {}, {}
    nat = json.load(open(NATIVE))
    fN = nat["frozen_N"]
    out, ncu = {}, {}
    for key, p in nat["projects"].items():
        sc = {s: v for s, v in p.get("scenes", {}).items() if v.get("N") and s in fN}
        out[key] = dict(scene_ms={s: v["stage_ms"] / v["N"] * fN[s] for s, v in sc.items()},
                        raw_ms={s: v["stage_ms"] for s, v in sc.items()}, N={s: v["N"] for s, v in sc.items()})
        if "ncu" in p:
            ncu[key] = p["ncu"]
    return out, ncu


def load():
    rows = [json.loads(l) for l in open(DATA)]
    out = {}
    scenes = all_scenes = sorted({r["scene"] for r in rows})
    native, native_ncu = load_native()
    # balanced scene basis: every row is averaged over the scenes every native reference row has
    for key in REFS:
        if key in native:
            scenes = [s for s in scenes if s in native[key]["scene_ms"]]
    for key, build, st, *_ in ROWS:
        if key in native:
            sm = native[key]["scene_ms"]
            out[key] = dict(ms=float(np.mean([sm[s] for s in scenes])), ms_scene=[sm[s] for s in scenes],
                            ms_raw=float(np.mean([native[key]["raw_ms"][s] for s in scenes])),
                            N_native=float(np.mean([native[key]["N"][s] for s in scenes])), native=True)
            continue
        per_scene, per_scene_ms_all, per_scene_ms_none, ns_vis, ns_uns = [], [], [], [], []
        for s in scenes:
            real = [r for r in rows if r["scene"] == s and r["build"] == build and r["mask"] == "real"]
            per_scene.append(float(np.mean([r[st] for r in real])))
            a = [r for r in rows if r["scene"] == s and r["build"] == build and r["mask"] == "all"]
            z = [r for r in rows if r["scene"] == s and r["build"] == build and r["mask"] == "none"]
            N = real[0]["N"]
            ns_vis.append(np.median([r[st] for r in a]) * 1e6 / N)
            ns_uns.append(np.median([r[st] for r in z]) * 1e6 / N)
        out[key] = dict(ms=float(np.mean(per_scene)), ms_scene=per_scene,
                        ns_vis=float(np.mean(ns_vis)), ns_uns=float(np.mean(ns_uns)))
    vis_frac = float(np.mean([np.mean([r["visible"] / r["N"] for r in rows if r["scene"] == s and r["mask"] == "real"])
                              for s in all_scenes]))
    n_mean = float(np.mean([[r["N"] for r in rows if r["scene"] == s][0] for s in all_scenes]))
    ncu = json.load(open(NCU)) if os.path.exists(NCU) else {}
    ncu["native"] = native_ncu
    return out, vis_frac, n_mean, len(scenes), ncu


def cells(key, build, st, ncu):
    """(read, write, instr.) per visible splat and per unseen splat, as printed.
    Native reference rows with Nsight Compute data of their own kernels: those (rounded); otherwise the bytes from the
    code (bytes_row) and the instructions of our bench's structure."""
    nn = ncu.get("native", {}).get(key)
    if nn is not None:
        v, u = nn["per_visible"], nn["per_unseen"]
        return (f"{v['read']:.0f}", f"{v['write']:.0f}", kinst(v["inst"]),
                f"{max(u['read'], 0):.0f}", f"{max(u['write'], 0):.0f}", kinst(max(u["inst"], 0)))
    (vr, vw), (ur, uw) = bytes_row(build, st)
    k = f"{build}_{st}"
    iv = kinst(ncu[k]["all"]["inst"]) if k in ncu else "--"
    iu = kinst(ncu[k]["none"]["inst"]) if k in ncu else "--"
    return (vr, vw, iv, ur, uw, iu)


def fmt_x(x): return f"{x:.2f}$\\times$"


def f3(x): return f"{x:.1f}" if x >= 10 else f"{x:.2f}"


def k10(s): return f"{float(s[:-1]):.0f}k" if s.endswith("k") and float(s[:-1]) >= 10 else s


def kinst(x): return f"{x / 1000:.1f}k" if x >= 1000 else f"{x:.0f}"


def table(res, ncu, n):
    L = ["% generated by figsrc/build_projadam_ablation.py from figsrc/data/projadam_ablation.jsonl + projadam_ncu.json",
         "\\begin{table*}[t]\\centering\\scriptsize",
         "\\setlength{\\tabcolsep}{4pt}",
         "\\begin{tabular}{@{}l | c c c | r r r | r r r | r r r@{}}", "\\toprule",
         " & fused & sparse & compact & \\multicolumn{3}{c|}{visible splat} & \\multicolumn{3}{c|}{unseen splat} & \\multicolumn{3}{c}{stage time} \\\\",
         " & kernel & Adam & moments & read (B) & written (B) & instr. & read (B) & written (B) & instr. & ms & Speedup & Step \\\\",
         "\\midrule"]
    base = res["gsplat"]["ms"]; prev = base
    for key, build, st, label, change in ROWS:
        vr, vw, iv, ur, uw, iu = cells(key, build, st, ncu)
        ms = res[key]["ms"]
        if key == "A":
            L.append("\\midrule")
            L.append("\\multicolumn{13}{@{}l}{\\textit{Combining ideas}} \\\\")
        step = "" if key in REFS else fmt_x(prev / ms)
        ing = " & ".join(INGR[key])
        L.append(f"{label} & {ing} & {vr} & {vw} & {iv} & {ur} & {uw} & {iu} & {ms:.2f} & {fmt_x(base / ms)} & {step} \\\\")
        if key not in REFS: prev = ms
    L += ["\\bottomrule", "\\end{tabular}",
          f"\\caption{{\\textbf{{Projection backward and Adam.}} "
          f"Fused: the backward and Adam share a thread, so no gradient buffer. Sparse: splats with no tile in the view are skipped. "
          f"Compact moments: 16 bits or fewer. Bytes are DRAM per visible or unseen splat, from the code and checked with Nsight Compute; "
          f"instructions per splat on garden. Time: whole stage, mean over {n} scenes (RTX 3070). All rows run in our pipeline at SH "
          f"degree 3 except RGB and cone; gsplat, VkSplat and LichtFeld are timed in their own code during training, scaled to "
          f"our splat counts. Speedup is against gsplat, Step against the row above. "
          f"$^{{a}}$With its sparse Adam on. $^{{b}}$Bytes and instr.\ of our CUDA rebuild of its Vulkan kernel. "
          f"$^{{c}}$Its kernel compiled in our bench.}}",
          "\\label{tab:projadam-ablation}", "\\end{table*}"]
    return "\n".join(L) + "\n"


def table_compact(res, ncu, n):
    """One-column version (figure board pick 2026-11-14): "write" for "written", (B) on a second header line,
    no Step column, no row numbers, tighter rows. Same numbers as table()."""
    import re
    L = ["% generated by figsrc/build_projadam_ablation.py (table_compact) from figsrc/data/projadam_ablation.jsonl + projadam_ncu.json",
         "\\begin{table}[t]\\centering\\footnotesize",
         "\\setlength{\\tabcolsep}{0.7pt}",   # 2.0pt at scriptsize; 1.1pt overran the column by 12pt (2026-11-17)
         "\\begin{tabular*}{\\columnwidth}{@{\\extracolsep{\\fill}}l ccc | rrr | rrr | rr@{}}", "\\toprule",
         " & & & & \\multicolumn{3}{c|}{visible splat} & \\multicolumn{3}{c|}{unseen splat} & \\multicolumn{2}{c}{stage time} \\\\",
         " & fused & sparse & compact & read & write & instr. & read & write & instr. & ms & speed- \\\\",
         " & kernel & Adam & moments & (B) & (B) & & (B) & (B) & & & up \\\\",   # split: 'speedup' overran the column (2026-11-17)
         "\\midrule"]
    base = res["gsplat"]["ms"]
    for key, build, st, label, change in ROWS:
        vr, vw, iv, ur, uw, iu = cells(key, build, st, ncu)
        ms = res[key]["ms"]
        if key == "A":
            L.append("\\midrule")
        label = re.sub(r"^\d+\.\\ ", "", label)
        ing = " & ".join(INGR[key])
        # 2026-11-17: the measured reference rows (10.9 ms, 16.3x, 11k instr.) made the table 16.5pt wider than the
        # column; values >= 10 drop a digit (3 significant figures) so it fits at the same type size and column gap.
        iv, iu = k10(iv), k10(iu)
        L.append(f"{label} & {ing} & {vr} & {vw} & {iv} & {ur} & {uw} & {iu} & {f3(ms)} & {f3(base / ms)}$\\times$ \\\\")
    L += ["\\bottomrule", "\\end{tabular*}",
          f"\\caption{{\\textbf{{Projection backward and Adam.}} "
          f"Fused kernel: the backward and Adam share a thread, so no gradient buffer. Sparse Adam: splats with no tile in the view "
          f"are skipped. Compact moments: 16 bits or fewer. Read and write: DRAM bytes (B) per visible or unseen splat, from the code "
          f"and checked with Nsight Compute; instructions per splat on garden. Time: whole stage, mean over {n} scenes (RTX 3070), "
          f"speedup against gsplat. The last three rows add our changes one at a time; all rows run at SH degree 3 except RGB and "
          f"cone; gsplat, VkSplat and LichtFeld are timed in their own code during training, scaled to our splat counts. "
          f"$^{{a}}$With its sparse Adam on. $^{{b}}$Bytes and instr.\ of our CUDA rebuild of its Vulkan kernel. "
          f"$^{{c}}$Its kernel compiled in our bench.}}",
          "\\label{tab:projadam-ablation}", "\\end{table}"]
    return "\n".join(L) + "\n"


# Which published trainer has which ingredient (read from their code, 2026-11-12; see the docstring).
PRIOR = [  # name, cite, fused, recompute, skip unseen, compact moments, color
    ("3DGS (Inria)", "kerbl3Dgaussians", "no", "no", "opt-in$^a$", "no", "SH3"),
    ("Taming-3DGS", "mallick2024taming", "no", "no", "opt-in", "no", "SH3"),
    ("gsplat", "ye2024gsplat", "no", "no", "opt-in", "no", "SH3"),
    ("Brush", "brussee2024brush", "no", "no", "no", "shared $v$ for SH$^b$", "SH3"),
    ("VkSplat", "vksplat", "yes", "yes", "no", "no", "SH3"),
    ("LichtFeld", "lichtfeld", "yes", "no$^c$", "no", "16 / 8-bit", "SH3"),
    ("Ours", None, "yes", "yes", "yes", "bf16 pairs", "RGB + cone"),
]


def table_priorart():
    L = ["% generated by figsrc/build_projadam_ablation.py (PRIOR: facts read from each project's code, 2026-11-12)",
         "\\begin{table}[t]\\centering\\scriptsize",
         "\\setlength{\\tabcolsep}{3.5pt}",
         "\\begin{tabular}{@{}l c c c c l@{}}", "\\toprule",
         " & one kernel & recomputes & skips unseen & compact moments & color \\\\", "\\midrule"]
    for name, cite, fu, rc, sk, cm, col in PRIOR:
        nm = f"{name}~\\cite{{{cite}}}" if cite else f"\\textbf{{{name}}}"
        if name == "Ours": L.append("\\midrule")
        L.append(f"{nm} & {fu} & {rc} & {sk} & {cm} & {col} \\\\")
    L += ["\\bottomrule", "\\end{tabular}",
          "\\caption{\\textbf{Who has which ingredient.} One kernel: the projection backward and Adam run in the same thread. "
          "Recomputes: that kernel recomputes the projection from the parameters instead of reading what the forward stored. "
          "Skips unseen: Adam leaves splats with no tile in the view untouched. Opt-in: available but off by default. "
          "$^a$ \\texttt{--optimizer\\_type sparse\\_adam}, taken from Taming-3DGS. "
          "$^b$ one second moment shared across a splat's SH coefficients. "
          "$^c$ reads the forward's per-view outputs.}",
          "\\label{tab:projadam-priorart}", "\\end{table}"]
    return "\n".join(L) + "\n"


def table_bf16():
    q = json.load(open(QDATA))["adam_split"]
    f32, b16 = q["sparse_only"], q["all_rep"]
    sc = [s for s in ["bicycle", "kitchen", "room", "Family", "Train"] if s in f32 and s in b16]
    L = ["% generated by figsrc/build_projadam_ablation.py from figsrc/data/projadam_quality.json",
         "\\begin{table}[t]\\centering\\scriptsize",
         "\\setlength{\\tabcolsep}{4pt}",
         "\\begin{tabular}{@{}l | r r | r r | r r@{}}", "\\toprule",
         " & \\multicolumn{2}{c|}{fp32 moments} & \\multicolumn{2}{c|}{bf16 pairs} & \\multicolumn{2}{c}{difference} \\\\",
         "Scene & PSNR & SSIM & PSNR & SSIM & PSNR & SSIM \\\\", "\\midrule"]
    dp, ds = [], []
    for s in sc:
        a, b = f32[s], b16[s]
        dp.append(b["psnr"] - a["psnr"]); ds.append(b["ssim"] - a["ssim"])
        L.append(f"{s} & {a['psnr']:.2f} & {a['ssim']:.3f} & {b['psnr']:.2f} & {b['ssim']:.3f} & {dp[-1]:+.2f} & {ds[-1]:+.3f} \\\\")
    mp = lambda d, k: np.mean([d[x][k] for x in sc])
    L += ["\\midrule",
          f"mean & {mp(f32, 'psnr'):.2f} & {mp(f32, 'ssim'):.3f} & {mp(b16, 'psnr'):.2f} & {mp(b16, 'ssim'):.3f} & {np.mean(dp):+.2f} & {np.mean(ds):+.3f} \\\\",
          "\\bottomrule", "\\end{tabular}",
          f"\\caption{{\\textbf{{bf16 moments and quality.}} fp32 against bf16 Adam moments, same build and protocol, one run each "
          f"on the {len(sc)} scenes with the largest loss in an earlier comparison. "
          f"\\todo{{repeat on all 15 scenes with the current defaults.}}}}",
          "\\label{tab:projadam-bf16}", "\\end{table}"]
    return "\n".join(L) + "\n"


def table_mean(res, vis, n_mean):
    L = ["% generated by figsrc/build_projadam_ablation.py",
         "\\begin{table}[t]\\centering\\scriptsize",
         "\\setlength{\\tabcolsep}{4pt}",
         "\\begin{tabular}{@{}l r r r r r@{}}", "\\toprule",
         f" & \\multicolumn{{3}}{{c}}{{DRAM traffic per splat (B)}} & \\multicolumn{{2}}{{c}}{{ms at {n_mean/1e6:.2f}M splats}} \\\\",
         "\\cmidrule(lr){2-4}\\cmidrule(l){5-6}",
         " & read & written & total & DRAM bound & measured \\\\", "\\midrule"]
    for key, build, st, label, _ in ROWS:
        (vr, vw), (ur, uw) = bytes_row(build, st)
        r = vis * vr + (1 - vis) * ur; w = vis * vw + (1 - vis) * uw
        bound = (r + w) * n_mean / BW * 1e3
        L.append(f"{SHORT.get(key, key)} & {r:.0f} & {w:.0f} & {r + w:.0f} & {bound:.2f} & {res[key]['ms']:.2f} \\\\")
    L += ["\\bottomrule", "\\end{tabular}",
          f"\\caption{{\\textbf{{At the mean visibility.}} A view sees {vis*100:.0f}\\% of the splats on average (our 15 scenes), so per splat "
          f"the stage moves {vis:.2f} of a visible splat's bytes plus {1-vis:.2f} of an unseen one's. DRAM bound: those bytes for the mean "
          f"scene size ({n_mean/1e6:.2f}M splats) at the 3070's 448\\,GB/s; measured: the mean stage time of the ablation table.}}",
          "\\label{tab:projadam-mean}", "\\end{table}"]
    return "\n".join(L) + "\n"


if __name__ == "__main__":
    res, vis, n_mean, n, ncu = load()
    w = lambda name, s: _tabfmt.save_keep_caption(os.path.join(ROOT, "diagrams", name), s)
    w("table_projadam_ablation.tex", table(res, ncu, n))
    w("table_projadam_ablation_compact.tex", table_compact(res, ncu, n))   # one-column version, the paper's pick
    # table_projadam_mean.tex dropped 2026-11-12 (Nicholas); table_mean() kept but not called.
    w("table_projadam_bf16.tex", table_bf16())
    # table_projadam_priorart.tex is no longer written: merged into the ablation table as tick columns (2026-11-12);
    # the last generated copy is in diagrams/archive/.
    base = res[ROWS[0][0]]["ms"]
    M = ["% generated by figsrc/build_projadam_ablation.py"]
    for key, *_ in ROWS:
        M.append(f"\\newcommand{{\\paAbl{key}ms}}{{{res[key]['ms']:.2f}}}")
        M.append(f"\\newcommand{{\\paAbl{key}Speed}}{{{fmt_x(base / res[key]['ms'])}}}")
        if res[key].get("native"):   # own code, unscaled mean ms at its own splat counts
            M.append(f"\\newcommand{{\\paAbl{key}msRaw}}{{{res[key]['ms_raw']:.2f}}}")
    M.append(f"\\newcommand{{\\paAblVisible}}{{{vis*100:.0f}\\%}}")
    w("projadam_ablation_macros.tex", "\n".join(M) + "\n")
    for key, build, st, _, ch in ROWS:
        r = res[key]
        if r.get("native"):
            print(f"{key} native  {r['ms']:6.3f} ms (scaled to our N; raw {r['ms_raw']:.3f} ms at mean native N "
                  f"{r['N_native'] / 1e6:.2f}M)  x{base / r['ms']:5.2f}")
            continue
        print(f"{key} {build:5s} {st}  {r['ms']:6.3f} ms  x{base / r['ms']:5.2f}  vis {r['ns_vis']:.3f} ns/splat  uns {r['ns_uns']:.3f} ns/splat  {ch}")
    print(f"visible {vis*100:.1f}%  mean N {n_mean/1e6:.2f}M  scenes {n}")


==> figsrc/build_qualitative.py <==
"""Qualitative comparison figure (2026-11-19, Nicholas): crops of held-out views, one row per view, one column per
method + GT, each cell labelled with that method's training time and PSNR on the scene (Table 1 data, not the
render). Layout after FastGS's Fig. 5.

Views and regions were picked by Nicholas: garden val 15 (centre), Family val 18 + 26 (the father, shoulders to head),
Caterpillar val 15 (cab glass), bonsai val 15 (pot reflections), bicycle val 4 (the bench).

Renders (not in the repo, too large) under SRC/<method>/<scene>/<method>_<vv>.png and SRC/ours/<scene>/gt_<vv>.png:
  ours    GS-CUDA cone, RESULTS_ARCHIVE/cone_runs/bwd50/<scene>/v50.ply, rendered by figsrc/render_val.py
  fastgs  FastGS's own test renders (vksplat-campaign Drive, box 48224894, test/ours_30000/renders/<vv*>.png)
  vksplat upstream VkSplat's own val renders (same Drive box, comp_out|tnt_out/vkf/<scene>/run/val_<vvvvv>.png;
          no GT saved there, alignment checked by PSNR against our GT)
  litegs  retrained 2026-11-19 on a rented RTX 4090 (PLYs in RESULTS_ARCHIVE/qual_4090/), rendered by LiteGS's own
          metrics_ours.py --save_image (Testset/<i>-<psnr>-rd.png); its gt.png is pixel-identical to ours
          (render_inria.py on LiteGS PLYs gives the wrong camera -- don't use it)
  lichtfeld retrained 2026-11-19 on a rented RTX 4090 (RESULTS_ARCHIVE/qual_4090/lichtfeld), its own eval images
          (model/eval_step_30000/<image>.png = caption band on top of GT | 4px | render), split into render + GT
Every method's GT is checked pixel-identical to ours before cropping (same held-out image).

Labels: per-scene training time on the RTX 3070 and per-scene PSNR (mean over the held-out views), from
data/active.json "2 Comparisons" pooled as Table 1 -- the numbers the paper reports, not this one view's.

  python build_qualitative.py [SRC]  ->  ../figures/qual/*.jpg, ../diagrams/fig_qualitative.tex
"""
import os as _os_k, sys as _sys_k; _sys_k.path.insert(0, _os_k.path.dirname(_os_k.path.abspath(__file__)))
import _tabfmt  # save_keep_caption: keeps the hand-edited inline caption block (2026-11-20)
import json
import os
import sys

import numpy as np
from PIL import Image

import paperlib

HERE = os.path.dirname(os.path.abspath(__file__))
SRC = sys.argv[1] if len(sys.argv) > 1 else os.environ.get("QUAL_SRC", "")
FIGDIR = os.path.join(HERE, "..", "figures", "qual")
OUT = os.path.join(HERE, "..", "diagrams", "fig_qualitative.tex")

# Crops live in data/qual_crops.json: {"aspect": w/h, "views": [{scene, view, x0, y0, w}]}, x0/y0/w as fractions
# of the image, height = w*W/aspect in pixels. Set interactively with qual_crop_tool.py (Nicholas picks them by eye;
# history of the text instructions is in git log of this file).
CROPS = os.path.join(HERE, "data", "qual_crops.json")
_c = json.load(open(CROPS))
ASPECT = _c["aspect"]  # default; a view's own "aspect" (w/h) overrides it -- rows may differ, cells in a row match
VIEWS = [(v["scene"], v["view"], v["x0"], v["y0"], v["w"], v.get("aspect", ASPECT)) for v in _c["views"]]
# column order: slowest to fastest as in Table 1 (4090 order), then ours, then GT. (label, render dir, active.json arm)
# A method enters only when all its renders exist (no placeholder columns: Nicholas, "looks very messy").
METHODS = [("VkSplat", "vksplat", "VkSplat (upstream)"), ("LiteGS", "litegs", "LiteGS"),
           ("LichtFeld", "lichtfeld", "LichtFeld"),
           (r"\textbf{Ours}", "ours", "OURS 30k")]
# FastGS dropped 2026-11-20 (Nicholas): ("FastGS", "fastgs", "FastGS") -- its renders are still under SRC/fastgs


def crop(path, x0, y0, w, aspect=None):
    """Crop at native pixels -- no resampling (the crops are small; resizing only blurs or invents detail)."""
    im = Image.open(path).convert("RGB")
    W, H = im.size
    cw = int(round(w * W)); ch = int(round(cw / (aspect or ASPECT)))
    l, t = int(round(x0 * W)), int(round(y0 * H))
    assert l + cw <= W and t + ch <= H, (path, l, t, cw, ch, W, H)
    return im.crop((l, t, l + cw, t + ch))


def mmss(s):
    s = int(round(s))
    return "%dm\\,%02ds" % (s // 60, s % 60)


ROWS = paperlib.load("2 Comparisons")


def label(arm, scene):
    rs = [r for r in ROWS if r["arm"] == arm and r["scene"] == scene.lower()]
    t, nt = paperlib.pooled([r for r in rs if r["tier"] == "3070"], "train_s")
    p, _ = paperlib.pooled(rs, "psnr")
    assert t and p, (arm, scene)
    return mmss(t), "%.2f" % p


def main():
    global METHODS
    os.makedirs(FIGDIR, exist_ok=True)
    if SRC:
        have = [m for m in METHODS if all(os.path.exists(os.path.join(SRC, m[1], sc, "%s_%02d.png" % (m[1], v)))
                                         for sc, v, *_ in VIEWS)]
        for m in METHODS:
            if m not in have:
                print("skipped (renders incomplete):", m[1])
        METHODS = have
        for f in os.listdir(FIGDIR):  # stale crops of an earlier layout
            os.remove(os.path.join(FIGDIR, f))
        for sc, v, x0, y0, w, a in VIEWS:
            gt = os.path.join(SRC, "ours", sc, "gt_%02d.png" % v)
            g = np.asarray(Image.open(gt).convert("RGB"))
            for _, d, _ in METHODS:
                src = os.path.join(SRC, d, sc, "%s_%02d.png" % (d, v))
                mg = os.path.join(SRC, d, sc, "gt_%02d.png" % v)
                if os.path.exists(mg):  # same held-out image, same pixels; LichtFeld decodes the JPEG with
                    # another decoder (<= 5 levels off, mean 0.6), a wrong or shifted view is off by tens
                    dd = np.abs(np.asarray(Image.open(mg).convert("RGB")).astype(int) - g.astype(int))
                    assert dd.max() <= 8 and dd.mean() < 1.5, ("GT mismatch", d, sc, v, dd.max(), dd.mean())
                crop(src, x0, y0, w, a).save(
                    os.path.join(FIGDIR, "%s_%02d_%s.jpg" % (sc, v, d)), quality=93)
            crop(gt, x0, y0, w, a).save(os.path.join(FIGDIR, "%s_%02d_gt.jpg" % (sc, v)), quality=93)

    ncol = len(METHODS) + 1
    L = ["% generated by figsrc/build_qualitative.py -- do not edit",
         r"\begin{figure*}[t]",
         r"\centering",
         r"\setlength{\tabcolsep}{0.6pt}\renewcommand{\arraystretch}{0.4}",
         r"\providecommand{\qlab}[2]{\begin{tikzpicture}[baseline=(i.base)]\node[inner sep=0pt](i){#1};"
         r"\node[anchor=south west, inner sep=1.2pt, fill=white, fill opacity=0.8, text opacity=1,"
         r" font=\sffamily\scriptsize] at (i.south west) {#2};\end{tikzpicture}}",
         r"\begin{tabular}{@{}" + "c" * ncol + "@{}}"]
    wd = r"\dimexpr(\textwidth-%dpt)/%d\relax" % (int(1.2 * (ncol - 1)), ncol)
    for sc, v, *_ in VIEWS:
        cells = []
        for name, d, arm in METHODS:
            t, p = label(arm, sc)
            img = r"\includegraphics[width=%s]{figures/qual/%s_%02d_%s.jpg}" % (wd, sc, v, d)
            cells.append(r"\qlab{%s}{%s, %s\,dB}" % (img, t, p))
        cells.append(r"\qlab{\includegraphics[width=%s]{figures/qual/%s_%02d_gt.jpg}}{\itshape %s}" % (wd, sc, v, sc))
        L.append("  " + " &\n  ".join(cells) + r" \\")
    L.append("  " + " & ".join(r"\sffamily\footnotesize %s" % n for n, _, _ in METHODS)
             + r" & \sffamily\footnotesize Ground truth \\")
    L += [r"\end{tabular}",
          r"\caption{\textbf{Qualitative comparison on held-out views.}}",
          # 2026-11-20: rows from the crop file (was a hard-coded scene list, stale after rows were dropped)
          r"\Description{A grid of image crops: %s rows of held-out views (%s) and %d columns (%s, ours, ground truth). Each crop is labelled with the "
          % ({1: "one", 2: "two", 3: "three", 4: "four", 5: "five", 6: "six"}.get(len(_c["views"]), str(len(_c["views"]))),
             ", ".join(v["scene"] for v in _c["views"]), len(METHODS) + 1, ", ".join(n for n, _, _ in METHODS[:-1])) +
          r""
          r"method's training time on an RTX 3070 and its PSNR on that scene.}",
          r"\label{fig:qualitative}",
          r"\end{figure*}"]
    _tabfmt.save_keep_caption(OUT, "\n".join(L) + "\n")
    print("wrote", os.path.normpath(OUT))


if __name__ == "__main__":
    main()


==> figsrc/build_quality_ablation.py <==
"""Quality of the changes that alter training (Sec. 4.x "Effect on quality"): ours against the standard version of
each, on both datasets.

    python figsrc/build_quality_ablation.py  ->  tables/table_quality_ablation.tex
                                                  tables/quality_ablation_macros.tex (numbers quoted in the text)

Data: data/ablation_std.jsonl (the same fleet campaign as Table stage_times: GS-CUDA cone 352d54f + ablation-std
builds, 30k steps, 15 scenes, RTX 3060/3070/3090/4090, several seeds). Quality is held-out PSNR / SSIM / LPIPS (VGG).
The other changes (fused keys, 32-bit sort, forward and backward kernels, fused Adam) give the same image up to
floating-point order; their arms are in the data and are checked here, not shown.

Pooling (AGENTS.md): repeats -> devices -> scenes, each scene equal weight; scene basis = scenes every arm has.
Differences: per scene (arm - ours), then mean over scenes, with the standard error over scenes.
"""
import json, os
from collections import defaultdict
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.dirname(HERE)
DATA = os.path.join(HERE, "data", "ablation_std.jsonl")
TNT = {"Truck", "Train", "Family", "Francis", "Horse", "Ignatius", "Lighthouse", "Caterpillar"}
DS = [("mip", "Mip-NeRF~360"), ("tnt", "Tanks\\&Temples~4K"), ("all", "All")]
# 2026-11-19 (Nicholas): the table shows all 15 scenes together; the per-dataset values stay as macros for the text.
TABLE_DS = [("all", "All")]
METRICS = [("psnr", "PSNR$\\uparrow$", 2), ("ssim", "SSIM$\\uparrow$", 3), ("lpips_vgg", "LPIPS$\\downarrow$", 3)]
ROWS = [("ours", "Ours"),
        ("fwd_std", "w/o strided sampling"),
        ("loss_std", "w/o Tile SSIM"),
        ("sh3", "w/o RGB + cone (SH3)")]
# 2026-11-19 (Nicholas): MB and training time added. MB = mean splats x float32 parameters per splat, every splat
# counted with its cone fields (xyz 3 + scale 3 + rot 4 + opacity 1 + RGB 3 + cone 4 = 18 floats); SH3 = xyz, scale, rot,
# opacity + 48 SH = 59 floats. Not the split base/cone layout of the main comparison (the runs do not record the split).
# Time = wall-clock training time on the RTX 3070 (repeats, then scenes), as in Table stage_times.
BYTES = {"ours": 72, "fwd_std": 72, "loss_std": 72, "sh3": 236}
TIME_TIER = "3070"
CHECK = ["keys_std", "bwd_gsplat", "adam_std"]   # output-preserving changes, reported on stdout only


def pooled(rows):
    """{(arm, scene): {metric: value}} pooled repeats -> devices."""
    by = defaultdict(lambda: defaultdict(list))
    for r in rows:
        by[(r["arm"], r["scene"])][r["tier"]].append(r)
    out = {}
    for k, tiers in by.items():
        out[k] = {m: float(np.mean([np.mean([r[m] for r in rs]) for rs in tiers.values()]))
                  for m in ("psnr", "ssim", "lpips_vgg", "splats")}
        out[k]["n"] = sum(len(rs) for rs in tiers.values())
    return out


def train_min(rows, arm, scenes):
    """Mean wall-clock training time on TIME_TIER in minutes, repeats then scenes."""
    by = defaultdict(list)
    for r in rows:
        if r["arm"] == arm and r["tier"] == TIME_TIER:
            by[r["scene"]].append(r["time_s"])
    assert all(s in by for s in scenes), (arm, [s for s in scenes if s not in by])
    return float(np.mean([np.mean(by[s]) for s in scenes])) / 60


def camel(s):
    return "".join(w.capitalize() for w in s.replace("3", "three").split("_"))


def main():
    import sys
    sys.path.insert(0, HERE)
    from _tabfmt import write_table
    rows = [json.loads(l) for l in open(DATA, encoding="utf-8")]
    P = pooled(rows)
    arms = [a for a, _ in ROWS] + CHECK
    res, mac = {}, ["% generated by figsrc/build_quality_ablation.py -- do not edit"]
    for ds, _ in DS:
        scenes = sorted({s for (_, s) in P if (ds == "all" or (s in TNT) == (ds == "tnt")) and all((a, s) in P for a in arms)})
        mac.append(r"\newcommand{\qa%sScenes}{%d}" % (camel(ds), len(scenes)))
        for a in arms:
            for m, _, d in METRICS + [("splats", "", 2)]:
                v = [P[(a, s)][m] for s in scenes]
                dv = [P[(a, s)][m] - P[("ours", s)][m] for s in scenes]
                res[(a, ds, m)] = (np.mean(v), np.mean(dv), np.std(dv, ddof=1) / np.sqrt(len(dv)))
            if a in BYTES:
                res[(a, ds, "mb")] = res[(a, ds, "splats")][0] * BYTES[a] / 1e6
                res[(a, ds, "min")] = train_min(rows, a, scenes)
            runs = sum(P[(a, s)]["n"] for s in scenes)
            res[(a, ds, "runs")] = runs
            print(f"{ds} {a:11s} " + "  ".join(f"{m} {res[(a, ds, m)][0]:.4f} ({res[(a, ds, m)][1]:+.4f} se {res[(a, ds, m)][2]:.4f})"
                                              for m, _, _ in METRICS) + f"  splats {res[(a, ds, 'splats')][0] / 1e6:.2f}M runs {runs}")
    # table
    L = ["% generated by figsrc/build_quality_ablation.py from figsrc/data/ablation_std.jsonl",
         r"\begin{table}[t]\centering\footnotesize",
         r"\caption[\captitle{tables/table_quality_ablation}]{\usecap{tables/table_quality_ablation}}",
         r"\setlength{\tabcolsep}{2pt}",
         r"\begin{tabular*}{\columnwidth}{@{\extracolsep{\fill}}l rrrrr@{}}",
         r"\toprule",
         " & " + " & ".join(h for _ in TABLE_DS for h in [h for _, h, _ in METRICS] + ["MB", "RTX" + TIME_TIER]) + r" \\",
         r"\midrule"]
    import paperlib
    MW = {ds: paperlib.minute_width([res[(a, ds, "min")] * 60 for a, _ in ROWS]) for ds, _ in TABLE_DS}
    for a, lab in ROWS:
        cells = [lab]
        for ds, _ in TABLE_DS:
            cells += [f"{res[(a, ds, m)][0]:.{d}f}" for m, _, d in METRICS]
            cells += ["%.0f" % res[(a, ds, "mb")], paperlib.mmss_aligned(res[(a, ds, "min")] * 60, MW[ds])]
        L.append(" & ".join(cells) + r" \\")
        if a == "ours":   # not bold: ours is the reference here, not the best row
            L.append(r"\midrule")
    L += [r"\bottomrule", r"\end{tabular*}", r"\label{tab:quality_ablation}", r"\end{table}", ""]
    write_table(os.path.join(ROOT, "tables", "table_quality_ablation.tex"), "\n".join(L))
    # macros: value, difference to ours (arm - ours), its standard error; and runs per arm
    for (a, ds, m), v in res.items():
        base = r"\qa%s%s%s" % (camel(a), camel(ds), {"psnr": "Psnr", "ssim": "Ssim", "lpips_vgg": "Lpips",
                                                    "splats": "Splats", "runs": "Runs", "mb": "Mb", "min": "Min"}[m])
        if m in ("mb", "min"):
            mac.append(r"\newcommand{%s}{%s}" % (base, ("%.0f" if m == "mb" else "%.1f") % v)); continue
        if m == "runs":
            mac.append(r"\newcommand{%s}{%d}" % (base, v)); continue
        d = {"psnr": 2, "ssim": 3, "lpips_vgg": 3}.get(m)
        if m == "splats":
            mac.append(r"\newcommand{%s}{%.2f}" % (base, v[0] / 1e6)); continue
        mac.append(r"\newcommand{%s}{%.*f}" % (base, d, v[0]))
        mac.append(r"\newcommand{%sD}{%s}" % (base, f"{v[1]:+.{d}f}".replace("-", "$-$")))
        mac.append(r"\newcommand{%sSe}{%.*f}" % (base, d, v[2]))
        if m == "psnr":   # 2026-11-19: ours' PSNR gain over this row, positive when ours is better (Sec. 4.5 prose)
            mac.append(r"\newcommand{%sGain}{%.*f}" % (base, d, -v[1]))
    # largest PSNR change among the output-preserving changes, both datasets; fewest runs behind any shown cell
    mac.append(r"\newcommand{\qaCheckMaxPsnrD}{%.2f}" % max(abs(res[(a, ds, "psnr")][1]) for a in CHECK for ds, _ in DS[:2]))
    mac.append(r"\newcommand{\qaRunsMin}{%d}" % min(res[(a, ds, "runs")] for a, _ in ROWS for ds, _ in DS[:2]))
    mac.append(r"\newcommand{\qaRunsPerSceneMin}{%d}" % min(v["n"] for (a, s), v in P.items() if a in dict(ROWS)))
    open(os.path.join(ROOT, "tables", "quality_ablation_macros.tex"), "w", encoding="utf-8", newline="\n").write(
        "\n".join(mac) + "\n")


if __name__ == "__main__":
    main()


==> figsrc/build_quality_curves.py <==
"""Held-out PSNR and SSIM during training for the rows of Table quality_ablation (ours, w/o strided sampling,
w/o Tile SSIM, w/o RGB + cone), against wall-clock time and against steps, on the RTX 3070.

    python figsrc/build_quality_curves.py  ->  paper_figures/figures_out/quality_curves.pdf (+ .png)
    python figsrc/build_quality_curves.py --import <fleet dir>   (re-copy the curves from the fleet results first)

Data: data/ablation_std_curves.jsonl, one line per run: the 5k..25k checkpoint evals the fleet runs logged
(--ckpt-eval-every 5000; held-out PSNR / SSIM, elapsed training time t) plus the final 30k eval (the values of
data/ablation_std.jsonl). Copied from the fleet's results_abl/ + results_abl2/ (same campaign as ablation_std.jsonl).
Pooling: repeats within a scene, then scenes (each scene equal weight), all 15 scenes; time likewise.
"""
import ast, glob, json, os, sys
from collections import defaultdict
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import paperlib

HERE = os.path.dirname(os.path.abspath(__file__))
DATA = os.path.join(HERE, "data", "ablation_std_curves.jsonl")
OUT = paperlib.out_path("paper_figures", "figures_out")
TIER = "3070"
ARMS = [("ours", "Ours", "#009E73", "-"),
        ("fwd_std", "w/o strided sampling", "#0072B2", "--"),
        ("loss_std", "w/o Tile SSIM", "#E69F00", "-."),
        ("sh3", "w/o RGB + cone",   # "(SH3)" dropped 2026-11-20 (Nicholas: confusing)
         "#D55E00", ":"),
        ("half_res", "Ours, half-res training", "#7F7F7F", "--")]   # palette.SPARE (Nicholas 2026-11-20: not ours' green)
# 2026-11-19 (Nicholas): half-resolution training, scored at full resolution. Local RTX 3070 runs
# (Desktop/RESULTS_ARCHIVE/cone_runs/run_half_res.sh): GS-CUDA-abl _builds/cb1 (CB_SUB_X=CB_SUB_Y=1, d875c7d: no strided
# sampling, one pixel per thread, 16x16 tiles) + camera fix 021fa83, on images_2 (T&T: 2x2 box average), --val-images
# images, seed 1. Same pixels per step as ours. Not part of the fleet campaign; the file also holds one local full-res
# ours control on counter (arm ours_local) for the local-vs-fleet time scale.
HALF = os.path.join(HERE, "data", "half_res_curves.jsonl")
# paper figure: two panels side by side; left PSNR (sampling, half res), right SSIM (loss, splat model) -- Nicholas 2026-11-20
PANELS = [(["ours", "fwd_std", "half_res"], 1, "PSNR (dB)"), (["ours", "loss_std", "sh3"], 2, "SSIM")]


def import_fleet(fleet):
    out = []
    for f in sorted(glob.glob(os.path.join(fleet, "results_abl*", "*.jsonl"))):
        tier, box = os.path.basename(f)[:-6].split("_")
        for l in open(f, encoding="utf-8"):
            if not l.strip():
                continue
            x = json.loads(l)
            c = x["curve"] if isinstance(x["curve"], list) else ast.literal_eval(x["curve"])
            pts = [{"step": p["step"], "psnr": p["psnr"], "ssim": p["ssim"], "t": p["t"]} for p in c if p["step"] < 30000]
            pts.append({"step": 30000, "psnr": float(x["psnr"]), "ssim": float(x["ssim"]), "t": float(x["time"])})
            out.append({"scene": x["scene"], "arm": x["arm"], "seed": x["seed"], "v": x.get("v"), "tier": tier,
                        "box": box, "curve": pts})
    with open(DATA, "w", encoding="utf-8", newline="\n") as fh:
        for r in out:
            fh.write(json.dumps(r) + "\n")
    print("imported", len(out), "runs ->", DATA)


def import_half(src):
    out = []
    for l in open(src, encoding="utf-8"):
        if not l.strip():
            continue
        x = json.loads(l)
        pts = [{"step": c["step"], "psnr": c["psnr"], "ssim": c["ssim"], "t": c["t"]} for c in x["curve"] if c["step"] < 30000]
        pts.append({"step": 30000, "psnr": x["psnr"], "ssim": x["ssim"], "t": x["time"]})
        out.append({"scene": x["scene"], "arm": x["arm"] if x["arm"] == "half_res" else "ours_local", "seed": x["seed"],
                    "tier": x["tier"], "box": x["box"], "splats": x.get("splats"), "curve": pts})
    with open(HALF, "w", encoding="utf-8", newline="\n") as fh:
        for r in out:
            fh.write(json.dumps(r) + "\n")
    print("imported", len(out), "runs ->", HALF)


def curves():
    rows = [json.loads(l) for l in open(DATA, encoding="utf-8")]
    if os.path.exists(HALF):
        local = [json.loads(l) for l in open(HALF, encoding="utf-8")]
        # local 3070 -> fleet 3070 time scale. The local card ran at a flat 1500 MHz SM clock (2026-11-20, cause
        # unknown); the ours_local control on counter is timed against the fleet's ours runs of counter (same build,
        # same PSNR). Per stage on counter: raster fwd/bwd x0.83, proj bwd+Adam x0.96 (memory clock not capped); whole
        # run x0.86, applied to every local time. The fleet boxes themselves spread about +-6% on counter.
        fl = [r["curve"][-1]["t"] for r in rows if r["arm"] == "ours" and r["scene"] == "counter" and r["tier"] == TIER]
        ctl = [r["curve"][-1]["t"] for r in local if r["arm"] == "ours_local" and r["scene"] == "counter"]
        k = float(np.mean(fl)) / float(np.mean(ctl))
        print("local -> fleet time scale %.3f (fleet counter %.1f s over %d runs, local %.1f s)" % (k, np.mean(fl), len(fl), np.mean(ctl)))
        for r in local:
            for p in r["curve"]:
                p["t"] *= k
        rows += [r for r in local if r["arm"] != "ours_local"]
        with open(paperlib.out_path("tables", "quality_curve_macros.tex"), "w", encoding="utf-8", newline="\n") as fh:
            fh.write("%% generated by figsrc/build_quality_curves.py -- do not edit\n"
                     "\\newcommand{\\qcLocalScale}{%.2f}\n" % k)
    res = {}
    for arm, *_ in ARMS:
        if not any(r["arm"] == arm for r in rows):
            continue
        by = defaultdict(lambda: defaultdict(list))   # step -> scene -> [(psnr, ssim, t)]
        for r in rows:
            if r["arm"] == arm and r["tier"] == TIER:
                for p in r["curve"]:
                    by[p["step"]][r["scene"]].append((p["psnr"], p["ssim"], p["t"]))
        steps = sorted(by)
        scenes = set.intersection(*(set(by[s]) for s in steps))
        m = np.array([[np.mean([np.mean([v[i] for v in by[s][sc]]) for sc in scenes]) for i in range(3)]
                      for s in steps])
        res[arm] = (np.array(steps), m[:, 0], m[:, 1], m[:, 2] / 60, len(scenes))
    return res


def main():
    if "--import" in sys.argv:
        import_fleet(sys.argv[sys.argv.index("--import") + 1])
    if "--import-half" in sys.argv:
        import_half(sys.argv[sys.argv.index("--import-half") + 1])
    res = curves()
    plt.rcParams.update({"font.size": 8, "axes.spines.top": False, "axes.spines.right": False})
    fig, ax = plt.subplots(2, 2, figsize=(7.0, 4.6))
    for arm, lab, col, ls in ARMS:
        if arm not in res:
            continue
        st, ps, ss, tm, n = res[arm]
        for row, y in ((0, ps), (1, ss)):
            ax[row, 0].plot(tm, y, ls, color=col, marker="o", ms=3, lw=1.4, label=lab)
            ax[row, 1].plot(st / 1000, y, ls, color=col, marker="o", ms=3, lw=1.4, label=lab)
        print("%-9s %s" % (arm, " ".join("%dk %.2f/%.4f@%.1fm" % (a / 1000, b, c, d) for a, b, c, d in zip(st, ps, ss, tm))),
              "(%d scenes)" % n)
    for r, name in ((0, "PSNR (dB)"), (1, "SSIM")):
        ax[r, 0].set_ylabel(name)
    ax[1, 0].set_xlabel("training time on RTX 3070 (min)")
    ax[1, 1].set_xlabel("training step (k)")
    for a in ax.flat:
        a.grid(alpha=0.3, lw=0.5)
    ax[0, 0].legend(frameon=False, loc="lower right")
    fig.suptitle("Held-out quality during training, mean over %d scenes (5k checkpoints, last = 30k)" % res["ours"][4],
                 fontsize=8)
    fig.tight_layout()
    for ext in ("pdf", "png"):
        p = os.path.join(OUT, "quality_curves." + ext)
        fig.savefig(p, dpi=200)
        print("wrote", p)
    # 2026-11-19 (Nicholas): the paper figure is PSNR against time in two panels, beside Table quality_ablation
    # (diagrams/fig_quality_curve.tex): left = how pixels are supervised (sampling, half resolution), right = the
    # changes to what is optimized (loss, splat model). The 2x2 above stays as a working view.
    # 2026-11-20 (Nicholas): right panel SSIM, half-res grey, shorter; y label inside each panel, top left
    fig, axs = plt.subplots(1, 2, figsize=(3.4, 1.6))   # 2026-11-20: 1.45 -> 1.85 (taller), then 1.6 once the legend moved inside (Nicholas)
    style = {a: (lab, col, ls) for a, lab, col, ls in ARMS}
    for a, (arms, k, ylab) in zip(axs, PANELS):
        for arm in arms:
            if arm not in res:
                continue
            lab, col, ls = style[arm]
            a.plot(res[arm][3], res[arm][k], ls, color=col, marker="o", ms=2, lw=1.1, label=lab)
        a.set_xlim(left=0)
        a.grid(alpha=0.3, lw=0.5)
        a.legend(frameon=False, loc="lower right", fontsize=5.5, handlelength=2.2, borderaxespad=0.2)
        a.tick_params(labelsize=6)
        a.text(0.03, 0.97, ylab, transform=a.transAxes, ha="left", va="top", fontsize=6.5)
        lo, hi = a.get_ylim()
        a.set_ylim(lo - 0.12 * (hi - lo), hi + 0.12 * (hi - lo))   # 2026-11-20: legend sits in the empty area under the curves, no reserved band   # room for the legend below, the label above
    fig.supxlabel("training time on RTX 3070 (min)", fontsize=6.5, y=0.0)
    fig.tight_layout(pad=0.2, w_pad=0.8)
    for ext in ("pdf", "png"):
        p = os.path.join(OUT, "quality_curve_psnr." + ext)
        fig.savefig(p, dpi=200, bbox_inches="tight", pad_inches=0.02)
        print("wrote", p)

if __name__ == "__main__":
    main()


==> figsrc/build_sampling.py <==
"""Pixel-sampling section: r1 vs r2 across systems, and checkerboard vs r2.

Two studies, both reading the frozen slice in figsrc/data/sampling.json:

  A. Systems trained at full resolution against the same systems trained at
     half resolution, plus ours. One panel per GPU (3070 in the paper, the rest
     in the supplement) and one table. Every number pools all fifteen scenes --
     seven Mip-NeRF 360 and eight Tanks & Temples 4K, equal weight per scene --
     so the level describes the suite, not either dataset.

  B. Our own ablation: checkerboard against half-resolution training, same
     stack otherwise, 80k steps on an RTX 3070 over the seven Mip-NeRF 360
     scenes. Small panel plus a three-column table.

  python figsrc/build_sampling.py
"""
import json
import os
from collections import defaultdict

import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

import palette
import _sampling_table
import _ck4_table

import sys
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
REPO = os.path.dirname(HERE)
SRC = os.path.join(HERE, "data", "sampling.json")
FIGS = os.path.join(REPO, "paper_figures", "figures_out")
TABLES = os.path.join(REPO, "tables")

TIERS = ["3060", "3070", "3090", "4090"]
MILESTONES = (30000, 60000, 80000)
COL = {"psnr": 3, "ssim": 2}          # curve row is [iter, time_s, ssim, psnr]

# study A: display order is the one the section argues in -- full resolution
# first, then half resolution, then ours
# One colour per METHOD, matching Figure 2 (VkSplat purple, FastGS red, ours
# green); full vs half resolution is the line style, so the eye reads the
# method from colour and the resolution from the dash.
P_VK, P_FG, P_OURS = (palette.color("VkSplat (upstream)"),
                      palette.color("FastGS"), palette.color("OURS"))
# Resolution spelled out rather than as the -r flag: the flag is an
# implementation detail of the reference trainer and means nothing to a reader
# who has not used it, while the figure's whole argument is full versus half.
ARMS_A = [
    ("VkSplat r1",  "VkSplat, full-res", P_VK,   palette.STYLE["r1"]),
    ("FastGS r1",   "FastGS, full-res",  P_FG,   palette.STYLE["r1"]),
    ("VkSplat r2",  "VkSplat, half-res", P_VK,   palette.STYLE["r2"]),
    ("FastGS r2",   "FastGS, half-res",  P_FG,   palette.STYLE["r2"]),
    ("OURS r1 30k", "Ours, full-res, 60k", P_OURS, palette.STYLE["r1"]),
]
OURS_A = "OURS r1 30k"

# Our curve is drawn to 60k, the budget the paper quotes elsewhere; the
# underlying run continues to 80k. Figure 2 stops it at the same point.
CAP_ITER = {"OURS r1 30k": 60000}

# The figure legend names the method; the table names the quoted budget, since
# the table reports one number and the curve does not.
# The table takes the LaTeX spelling; the legends above cannot, since they go
# through matplotlib. Same notation either way, so the two read as one set.
TABLE_LABEL = {
    "VkSplat r1":  r"VkSplat, $-r$\,1",
    "FastGS r1":   r"FastGS, $-r$\,1",
    "VkSplat r2":  r"VkSplat, $-r$\,2",
    "FastGS r2":   r"FastGS, $-r$\,2",
    "OURS r1 30k": r"Ours, $-r$\,1 (30k)",
}

# Both arms are ours, so neither may take another method's colour: ours keeps
# the green it has everywhere and half resolution takes the palette's spare.
ARMS_B = [
    ("r2",  "Half-resolution",     palette.SPARE,        palette.STYLE["r2"]),
    ("ck4", "1/4 strided pixels (ours)", palette.color("OURS"), palette.STYLE["ck4"]),
]

D = json.load(open(SRC, encoding="utf-8"))
CUR = D["curves"]
ROWS = D["rows"]


def scene_key(r):
    return "%s/%s" % (r["ds"], r["scene"])      # names collide across datasets


def pooled(rows, key):
    """Repeats within a scene first, then scenes, each scene equal weight."""
    by = defaultdict(list)
    for r in rows:
        v = r.get(key)
        if isinstance(v, (int, float)):
            by[scene_key(r)].append(v)
    if not by:
        return None, 0
    return float(np.mean([np.mean(v) for v in by.values()])), len(by)


def mean_curve(per_scene):
    reps = []
    for curves in per_scene.values():
        L = min(len(a) for a in curves)
        reps.append(np.stack([a[:L] for a in curves]).mean(axis=0))
    L = min(len(a) for a in reps)
    m = np.stack([a[:L] for a in reps]).mean(axis=0)
    m[:, 0] = reps[0][:L, 0]
    return m


def curves_for(campaign, arm, tier):
    per = defaultdict(list)
    for r in ROWS:
        if (r["campaign"].startswith(campaign) and r["arm"] == arm
                and r["tier"] == tier and CUR.get(r["ckey"])):
            per[scene_key(r)].append(np.asarray(CUR[r["ckey"]], dtype=float))
    return mean_curve(per) if per else None


plt.rcParams.update({
    "font.size": 8, "axes.labelsize": 8, "axes.titlesize": 8.5,
    "legend.fontsize": 6.4, "xtick.labelsize": 7, "ytick.labelsize": 7,
    "axes.linewidth": 0.6, "lines.linewidth": 1.1,
    "pdf.fonttype": 42, "figure.dpi": 300,
})
os.makedirs(FIGS, exist_ok=True)
os.makedirs(TABLES, exist_ok=True)


def panel(ax, arms, campaign, tier, metric, crop_k=1.0, round_to=0.5):
    finals, hi = [], -1e9
    drawn = []
    for arm, label, col, ls in arms:
        m = curves_for(campaign, arm, tier)
        if m is None:
            continue
        cap = CAP_ITER.get(arm)
        if cap is not None:
            m = m[m[:, 0] <= cap]
        drawn.append((m, label, col, ls, arm))
        finals.append(m[-1, COL[metric]])
        hi = max(hi, m[:, COL[metric]].max())
    if not drawn:
        return None
    lo = np.floor((min(finals) - crop_k * (max(finals) - min(finals)))
                  / round_to) * round_to
    xmax = 0.0
    for m, label, col, ls, arm in drawn:
        ours = "OURS" in arm or arm == "ck4"
        x, y = m[:, 1] / 60.0, m[:, COL[metric]]
        ax.plot(x, y, color=col, ls=ls, lw=1.5 if ours else 1.1,
                zorder=3 if ours else 2, label=label)
        for it in MILESTONES:
            j = np.where(m[:, 0] == it)[0]
            if len(j):
                ax.plot(x[j[0]], y[j[0]], "o", ms=2.8, color=col,
                        mec="white", mew=0.45, zorder=4)
        ax.plot(x[-1], y[-1], "o", ms=4.4, color=col, mec="white", mew=0.6,
                zorder=5)
        xmax = max(xmax, x[-1])
    ax.set_xlim(0, xmax * 1.03)
    ax.set_ylim(lo, hi + (hi - lo) * 0.04)
    ax.set_xlabel("Train Time (min)")
    ax.set_ylabel("PSNR (dB)")
    ax.grid(alpha=0.25, linewidth=0.4)
    return len(drawn)


# ---------------------------------------------------------------- study A ---
for tier in TIERS:
    fig, ax = plt.subplots(figsize=(3.45, 2.5))
    n = panel(ax, ARMS_A, "4c", tier, "psnr")
    if n is None:
        plt.close(fig)
        print("  no data for tier", tier)
        continue
    ax.set_title("RTX %s" % tier, pad=3)
    ax.legend(frameon=False, handlelength=1.6, loc="lower right",
              borderaxespad=0.3, labelspacing=0.28)
    fig.tight_layout(pad=0.35)
    fig.savefig(os.path.join(FIGS, "samp_curve_%s.pdf" % tier))
    plt.close(fig)

# The table shows the three consumer cards; the 4090 would push it past a
# single column, and it still appears in Table 1 and the supplement panels.
# Three consumer cards in the table; the 4090 stays a reference card and its
# panel lives in the supplement.
TABLE_TIERS = [t for t in TIERS if t != "4090"]
_sampling_table.write(os.path.join(TABLES, "table_sampling.tex"),
                      ARMS_A, TABLE_TIERS, TABLE_LABEL, ROWS, pooled,
                      OURS_A)

# ------------------------------------------------- study A, pooled devices ---
# Wall-clock cannot be averaged across GPUs -- the 3060 takes 3.7-4.8x the 4090
# for identical work, so a mean of minutes describes no real machine. Two things
# ARE poolable: quality, which varies by 0.03-0.17 dB across devices (inside run
# noise), and cost expressed RELATIVE to a fixed reference run on the same
# device, which lands within 0.03 for every arm but full-resolution FastGS.
# Normalising by full-resolution VkSplat on each device therefore collapses the
# four cards onto one curve without mixing their clocks.
REF_ARM = "VkSplat r1"


def ref_time(tier):
    m = curves_for("4c", REF_ARM, tier)
    if m is None:
        return None
    j = np.where(m[:, 0] == 30000)[0]
    return float(m[j[0], 1]) if len(j) else None


def pooled_curve(arm):
    """Mean over devices of (relative cost, quality), on the shared grid."""
    series = []
    for t in TIERS:
        m, ref = curves_for("4c", arm, t), ref_time(t)
        if m is None or not ref:
            continue
        cap = CAP_ITER.get(arm)
        if cap is not None:
            m = m[m[:, 0] <= cap]
        q = m.copy()
        q[:, 1] = q[:, 1] / ref
        series.append(q)
    if not series:
        return None, 0
    L = min(len(a) for a in series)
    out = np.stack([a[:L] for a in series]).mean(axis=0)
    out[:, 0] = series[0][:L, 0]
    return out, len(series)


fig, ax = plt.subplots(figsize=(3.45, 2.5))
finals, hi = [], -1e9
drawn = []
for arm, label, col, ls in ARMS_A:
    m, ndev = pooled_curve(arm)
    if m is None:
        continue
    drawn.append((m, label, col, ls, arm, ndev))
    finals.append(m[-1, COL["psnr"]])
    hi = max(hi, m[:, COL["psnr"]].max())
lo = np.floor((min(finals) - 1.0 * (max(finals) - min(finals))) / 0.5) * 0.5
for m, label, col, ls, arm, ndev in drawn:
    ours = "OURS" in arm
    x, y = m[:, 1], m[:, COL["psnr"]]
    ax.plot(x, y, color=col, ls=ls, lw=1.5 if ours else 1.1,
            zorder=3 if ours else 2, label=label)
    for it in MILESTONES:
        j = np.where(m[:, 0] == it)[0]
        if len(j):
            ax.plot(x[j[0]], y[j[0]], "o", ms=2.8, color=col, mec="white",
                    mew=0.45, zorder=4)
    ax.plot(x[-1], y[-1], "o", ms=4.4, color=col, mec="white", mew=0.6, zorder=5)
ax.set_xlim(0, max(m[-1, 1] for m, *_ in drawn) * 1.03)
ax.set_ylim(lo, hi + (hi - lo) * 0.04)
ax.set_xlabel("training cost relative to VkSplat at full resolution")
ax.set_ylabel("PSNR (dB)")
ax.set_title("All four GPUs pooled", pad=3)
ax.grid(alpha=0.25, linewidth=0.4)
ax.legend(frameon=False, handlelength=1.6, loc="lower right",
          borderaxespad=0.3, labelspacing=0.28)
fig.tight_layout(pad=0.35)
fig.savefig(os.path.join(FIGS, "samp_curve_pooled.pdf"))
plt.close(fig)
print("pooled panel: %d devices" % max(d[5] for d in drawn))
for m, label, col, ls, arm, ndev in drawn:
    print("   %-22s ends at %.3f x reference, %.2f dB" % (label, m[-1, 1], m[-1, 3]))

# ---------------------------------------------------------------- study B ---
fig, ax = plt.subplots(figsize=(3.35, 2.15))
panel(ax, ARMS_B, "4b", "3070", "psnr", crop_k=1.4, round_to=0.5)
ax.legend(frameon=False, handlelength=1.6, loc="lower right",
          borderaxespad=0.3, labelspacing=0.28)
fig.tight_layout(pad=0.3)
fig.savefig(os.path.join(FIGS, "samp_ck4_vs_r2_3070.pdf"))
plt.close(fig)

# The table sets the fraction properly; the legend above cannot.
TABLE_LABEL_B = {"ck4": r"\nicefrac{1}{4} strided pixels (ours)"}
_ck4_table.write(os.path.join(TABLES, "table_ck4_vs_r2.tex"),
                 ARMS_B, ROWS, pooled, table_label=TABLE_LABEL_B)

print("figures ->", os.path.relpath(FIGS, REPO))
print("  samp_curve_{%s}.pdf, samp_ck4_vs_r2_3070.pdf" % ",".join(TIERS))
print("tables   -> tables/table_sampling.tex, tables/table_ck4_vs_r2.tex")
print("\nstudy A, pooled PSNR (scenes):")
for arm, label, _c, _ls in ARMS_A:
    sub = [r for r in ROWS if r["campaign"].startswith("4c") and r["arm"] == arm]
    v, n = pooled(sub, "psnr")
    print("   %-22s %.3f  (%d scenes)" % (TABLE_LABEL.get(arm, label), v, n))
print("study B, 3070, 7 scenes:")
for arm, label, _c, _ls in ARMS_B:
    sub = [r for r in ROWS if r["campaign"].startswith("4b") and r["arm"] == arm]
    print("   %-22s %.2f dB  %.3f SSIM  %.1f min"
          % (label, pooled(sub, "psnr")[0], pooled(sub, "ssim")[0],
             pooled(sub, "train_s")[0] / 60.0))


==> figsrc/build_ssim_quality.py <==
"""Quality cost of the tiled SSIM loss: held-out SSIM against training iterations.

Replaces paper_figures/results2/fig3_ssim_iters.pdf, which was a static PDF
with no source in this repo -- so its axis labels, its legend and where its
lines stopped could not be changed without redrawing it by hand. It is now
generated from figsrc/data/active.json like every other figure.

The two arms differ only in the loss:

    F3  keeps the jittered tile SSIM   -> "Tiled SSIM"
    F4  runs the reference 11x11 SSIM  -> "Full SSIM"

F3's run continues to 60k and F4's stops at 50k, so both are cut at 50k here:
a curve that ran longer than its comparison would read as a quality gap that
is really just extra budget.

Pooling is the order in figsrc/AGENTS.md -- repeats within one scene on one
device, then the devices that ran that scene, then the scenes, each scene
weighted equally. Curves are truncated to the grid every scene reaches, so
every plotted point is backed by all seven.

  python build_ssim_quality.py  ->  paper_figures/figures_out/ssim_quality.pdf
"""
import json
import os
from collections import defaultdict

import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

import paperlib
import palette

OUT = paperlib.out_path("paper_figures", "figures_out")
DS = "mip360"
STOP = 50000                 # the shorter arm's budget; both are cut here
SSIM_COL = 2                 # curve row is [iter, time_s, ssim, psnr]

ARMS = [
    ("F3", "Tiled SSIM", palette.color("OURS")),
    ("F4", "Full SSIM",  palette.SPARE),
]

D = json.load(open(paperlib.ACTIVE, encoding="utf-8"))
CUR = D["curves"]

# arm -> scene -> tier -> [curve, ...]
by = defaultdict(lambda: defaultdict(lambda: defaultdict(list)))
for r in D["rows"]:
    if (r["campaign"] != "1 Ablations" or r["ds"] != DS or not r.get("final")):
        continue
    c = CUR.get(r.get("ckey"))
    if c is not None:
        by[r["arm"]][r["scene"]][r["tier"]].append(np.asarray(c, dtype=float))


def _mean(curves):
    """Element-wise mean over a common prefix, so no point is a partial mean."""
    L = min(len(a) for a in curves)
    return np.stack([a[:L] for a in curves]).mean(axis=0)


def pooled_curve(arm):
    per_scene = []
    for scene in sorted(by[arm]):
        per_dev = [_mean(v) for v in by[arm][scene].values()]
        per_scene.append(_mean(per_dev))
    m = _mean(per_scene)
    m[:, 0] = per_scene[0][:len(m), 0]        # iteration is exact, not a mean
    return m[m[:, 0] <= STOP], len(per_scene)


plt.rcParams.update({
    "font.size": 8, "axes.labelsize": 8, "axes.titlesize": 8.5,
    "legend.fontsize": 6.8, "xtick.labelsize": 7, "ytick.labelsize": 7,
    "axes.linewidth": 0.6, "lines.linewidth": 1.1,
    "pdf.fonttype": 42, "figure.dpi": 300,
})
os.makedirs(OUT, exist_ok=True)

fig, ax = plt.subplots(figsize=(3.45, 2.5))
nscene, drawn = None, []
for arm, label, col in ARMS:
    m, n = pooled_curve(arm)
    nscene = n if nscene is None else nscene
    assert n == nscene, "arms do not share a scene basis: %d vs %d" % (n, nscene)
    ours = arm == "F3"
    ax.plot(m[:, 0] / 1000.0, m[:, SSIM_COL], color=col,
            lw=1.5 if ours else 1.1, zorder=3 if ours else 2, label=label)
    ax.plot(m[-1, 0] / 1000.0, m[-1, SSIM_COL], "o", ms=4.4, color=col,
            mec="white", mew=0.6, zorder=5 if ours else 4)
    drawn.append((label, m))

ax.set_xlabel("Training Iterations (in 1000s)")
ax.set_ylabel("SSIM")
ax.set_xlim(0, STOP / 1000.0 * 1.02)
ax.grid(alpha=0.25, linewidth=0.4)
ax.legend(frameon=False, handlelength=1.5, loc="lower right",
          borderaxespad=0.3, labelspacing=0.28)
fig.tight_layout(pad=0.35)
fig.savefig(os.path.join(OUT, "ssim_quality.pdf"))
plt.close(fig)

print("wrote ssim_quality.pdf  (%d scenes, cut at %dk)" % (nscene, STOP // 1000))
for label, m in drawn:
    print("   %-12s %d points, %dk -> %dk, SSIM %.4f -> %.4f"
          % (label, len(m), m[0, 0] // 1000, m[-1, 0] // 1000,
             m[0, SSIM_COL], m[-1, SSIM_COL]))


==> figsrc/build_stage_breakdown.py <==
"""Per-stage GPU time down the ablation ladder -- one panel per GPU, appendix.

Every final run in campaign 1 carries the Vulkan stage timers, all fifteen
scenes on all three cards, so the ladder can be decomposed into the stage each
rung actually moves.

Normalisation: GPU seconds **per 1k steps**, scene-balanced over all fifteen
scenes (repeats within a scene first, then scenes, each scene equal weight).
Per-step is the point -- the arms run different budgets (30k..80k), so raw
totals would compare 80k of work against 30k and reintroduce exactly the
confound this figure exists to remove.

`_`-prefixed timers are sub-timers, not stages. `_RasterizeBackwardScheduling_
PerSplatFwd` in particular reports the same work as RasterizeBackward (953.1 vs
952.5 s on F0/garden/3070) and would double-count; the tiny `_Cumsum`/`_Where`/
`_Sum` are folded into "other". The remaining stages account for ~98% of
measured train_s.

  python build_stage_breakdown.py
    ->  ../paper/paper_figures/figures_out/abl_stages_{3060,3070,3090}.pdf
    ->  ../paper/tables/table_stage_breakdown.tex
"""
import json, os
from collections import defaultdict
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import paperlib
import _tabfmt

ACTIVE = paperlib.ACTIVE
HERE = os.path.dirname(os.path.abspath(__file__))
OUT = paperlib.out_path("paper_figures", "figures_out")
TAB = paperlib.out_path("tables", "table_stage_breakdown.tex")

TIERS = ["3060", "3070", "3090"]
DSETS = ["mip360", "T&T-4K"]

# ladder rungs, build-up order; F1 shown because this figure is the one place
# the two halves of the merged rung can be told apart
LADDER = [
    ("F5", "Baseline",        "Baseline"),
    ("F4", "+ Pixel Sampling",         "+ sampling"),
    ("F3", "+ Tile SSIM",              "+ SSIM"),
    ("F2", "+ Rast. Bwd",              "+ bwd"),
    ("F1", "+ Fused Keys",             "+ keys"),
    ("F0", "+ Opt",                    "+ opt"),
]

# Stage groups, largest first. Colours are the reference categorical palette in
# its documented slot order (validated for adjacent pairs, which is the stacked
# case); "other" is deliberately neutral rather than taking slot 8.
GROUPS = [
    ("rast.\\ backward",  ["RasterizeBackward"],                          "#2a78d6"),
    ("proj.\\ bwd + Adam", ["FusedProjectionBackwardOptimizerStep"],       "#eb6834"),
    ("rast.\\ forward",   ["RasterizeForward"],                           "#1baf7a"),
    ("SSIM gradient",     ["ComputeSSIMGradient"],                        "#eda100"),
    ("sort",              ["SortRTS"],                                    "#e87ba4"),
    ("proj.\\ forward",   ["ProjectionForward"],                          "#008300"),
    ("key emission",      ["GenerateKeys", "CalculateIndexBufferOffset"],  "#4a3aa7"),
    ("other",             ["ComputeTileRanges", "DefaultPostBackward",
                           "_Cumsum", "_Where", "_Sum"],                   "#9a9993"),
]
ALIAS_PREFIX = "_RasterizeBackwardScheduling"

# short column heads for the table; the figure legend carries the full names
HEAD = {
    "rast.\\ backward":  "rast.\\ bwd",
    "proj.\\ bwd + Adam": "proj.\\ bwd$+$Adam",
    "rast.\\ forward":   "rast.\\ fwd",
    "SSIM gradient":     "SSIM grad",
    "sort":              "sort",
    "proj.\\ forward":   "proj.\\ fwd",
    "key emission":      "keys",
    "other":             "other",
}

D = json.load(open(ACTIVE, encoding="utf-8"))
FIN = [r for r in D["rows"] if r["campaign"] == "1 Ablations"
       and r.get("stages") and r["ds"] in DSETS]


def per1k(arm, tier, keys):
    """Scene-balanced mean of these stage keys, GPU s per 1k steps."""
    by = defaultdict(list)
    for r in FIN:
        if r["arm"] != arm or r["tier"] != tier:
            continue
        v = sum(r["stages"].get(k, 0.0) for k in keys)
        by["%s/%s" % (r["ds"], r["scene"])].append(v / (r["steps"] / 1000.0))
    if not by:
        return None
    return float(np.mean([np.mean(v) for v in by.values()]))


def nscene(arm, tier):
    return len({"%s/%s" % (r["ds"], r["scene"]) for r in FIN
                if r["arm"] == arm and r["tier"] == tier})


VAL = {(a, t, g[0]): per1k(a, t, g[1])
       for a, _, _ in LADDER for t in TIERS for g in GROUPS}
TOTAL = {(a, t): sum(VAL[(a, t, g[0])] or 0.0 for g in GROUPS)
         for a, _, _ in LADDER for t in TIERS}

plt.rcParams.update({
    "font.size": 8, "axes.labelsize": 8, "axes.titlesize": 8.5,
    "legend.fontsize": 6.6, "xtick.labelsize": 6.8, "ytick.labelsize": 7,
    "axes.linewidth": 0.6, "pdf.fonttype": 42, "figure.dpi": 300,
})
os.makedirs(OUT, exist_ok=True)

for tier in TIERS:
    fig, ax = plt.subplots(figsize=(2.42, 2.45))
    xs = np.arange(len(LADDER))
    bottom = np.zeros(len(LADDER))
    for gname, keys, col in GROUPS:
        vals = np.array([VAL[(a, tier, gname)] or 0.0 for a, _, _ in LADDER])
        # a hairline surface gap between segments, per the mark spec
        ax.bar(xs, vals, bottom=bottom, width=0.72, color=col,
               edgecolor="white", linewidth=0.4,
               label=gname.replace("\\ ", " "), zorder=2)
        bottom += vals
    ax.set_xticks(xs)
    ax.set_xticklabels([s for _, _, s in LADDER], rotation=38, ha="right")
    ax.set_ylabel("GPU s per 1k steps")
    ax.set_title("RTX %s" % tier, pad=3)
    ax.set_ylim(0, bottom.max() * 1.06)
    ax.grid(axis="y", alpha=0.25, linewidth=0.4, zorder=0)
    ax.set_axisbelow(True)
    for s in ("top", "right"):
        ax.spines[s].set_visible(False)
    fig.tight_layout(pad=0.3)
    fig.savefig(os.path.join(OUT, "abl_stages_%s.pdf" % tier))
    plt.close(fig)

# the shared legend, its own strip so the three panels stay the same size
figl = plt.figure(figsize=(7.16, 0.34))
handles = [plt.Rectangle((0, 0), 1, 1, facecolor=c, edgecolor="white", lw=0.4)
           for _, _, c in GROUPS]
figl.legend(handles, [g[0].replace("\\ ", " ") for g in GROUPS],
            loc="center", ncol=8, frameon=False, handlelength=1.1,
            handleheight=0.9, columnspacing=1.1, fontsize=6.6)
figl.savefig(os.path.join(OUT, "abl_stages_legend.pdf"))
plt.close(figl)

# ---- companion table: the exact numbers (also the contrast relief rule) ----
L = []
w = L.append
w("% Per-stage breakdown -- generated by figsrc/build_stage_breakdown.py")
w(r"\begin{table*}[t]\centering\scriptsize")
w(r"\setlength{\tabcolsep}{4pt}")
w(r"\begin{tabular}{@{}ll rrrrrrr r r@{}}")
w(r"\toprule")
w(r"GPU & Configuration & " +
  " & ".join(HEAD[g[0]] for g in GROUPS) + r" & total \\")
w(r"\midrule")
for i, tier in enumerate(TIERS):
    if i:
        w(r"\addlinespace[2pt]")
    for j, (arm, label, _) in enumerate(LADDER):
        lead = (r"\multirow{%d}{*}{RTX%s}" % (len(LADDER), tier)) if j == 0 else ""
        cells = ["%.2f" % (VAL[(arm, tier, g[0])] or 0.0) for g in GROUPS]
        w("%s & %s & %s & \\textbf{%.2f} \\\\"
          % (lead, label, " & ".join(cells), TOTAL[(arm, tier)]))
w(r"\bottomrule")
w(r"\end{tabular}")
w(r"\caption{Per-stage GPU time down the ablation ladder, in seconds per 1k "
  r"training steps, scene-balanced over all fifteen evaluation scenes. "
  r"Per-step normalisation is necessary because the arms run different budgets "
  r"(30k--80k). The two halves of the merged rung are separated here: "
  r"\emph{+ Fused Keys} empties the key-emission stage but returns the saving "
  r"through a slower sort and a heavier projection, while \emph{+ Opt} "
  r"accounts for the whole net gain, in the fused projection-backward and "
  r"optimizer step. Stages listed here account for roughly 98\% of measured "
  r"training wall-clock; sub-timers that re-report other stages are excluded.}")
# (the percent sign above must reach LaTeX as \% -- \\% would be a line break
#  followed by a comment, which swallows the rest of the caption)
w(r"\label{tab:stage_breakdown}")
w(r"\end{table*}")
_tabfmt.write_table(TAB, "\n".join(L) + "\n")

# ----------------------------------------------------- macros for the prose
# The introduction summarises the ladder with a handful of these numbers.
# Same reasoning as comparison_macros.tex: prose in a .tex is not generated, so
# a figure typed there drifts silently the next time active.json is refreshed.
# Emitted here, \input by main.tex, so the sentence tracks the table.
#
# The entry card is the one the intro quotes; the range across the three cards
# is emitted too, because the claim is that the win is not card-specific.
MACRO_OUT = paperlib.out_path("tables", "stage_macros.tex")
# The introduction walks one representative consumer card end to end. It is
# the 3070, not the 3060 "entry card" that Sec. 2 and Sec. 4 use for their
# feasibility claim -- those are different arguments. Must match
# EXAMPLE_TIER in build_comparison.py: the same sentence quotes both.
CARD = "3070"
BASE, FULL, KEYS = "F5", "F0", "F1"
G_BWD, G_SSIM, G_ADAM = "rast.\\ backward", "SSIM gradient", "proj.\\ bwd + Adam"

ratios = sorted(TOTAL[(BASE, t)] / TOTAL[(FULL, t)] for t in TIERS)
M = ["% generated by figsrc/build_stage_breakdown.py -- do not edit",
     "% GPU seconds per 1k steps, scene-balanced over all fifteen scenes.",
     r"\newcommand{\stgCard}{RTX~%s}" % CARD,
     r"\newcommand{\stgBaseTotal}{%.0f}" % TOTAL[(BASE, CARD)],
     r"\newcommand{\stgOursTotal}{%.1f}" % TOTAL[(FULL, CARD)],
     r"\newcommand{\stgSpeedup}{%.1f}" % (TOTAL[(BASE, CARD)] / TOTAL[(FULL, CARD)]),
     r"\newcommand{\stgSpeedupLo}{%.1f}" % ratios[0],
     r"\newcommand{\stgSpeedupHi}{%.1f}" % ratios[-1],
     r"\newcommand{\stgBwdSpeedup}{%.1f}" % (VAL[(BASE, CARD, G_BWD)] / VAL[(FULL, CARD, G_BWD)]),
     r"\newcommand{\stgSsimSpeedup}{%.0f}" % (VAL[(BASE, CARD, G_SSIM)] / VAL[(FULL, CARD, G_SSIM)]),
     ]
# Culling is the one rung that does NOT scale with resolution, so the intro
# quotes it against the rung above rather than against the baseline: this stage
# ends up ABOVE baseline either way, because the converged model carries far
# more Gaussians. Quoting it as a speedup over baseline would be false.
a_before, a_after = VAL[(KEYS, CARD, G_ADAM)], VAL[(FULL, CARD, G_ADAM)]
M += [r"\newcommand{\stgCullBefore}{%.1f}" % a_before,
      r"\newcommand{\stgCullAfter}{%.1f}" % a_after,
      r"\newcommand{\stgCullCut}{%.0f}" % (100.0 * (a_before - a_after) / a_before)]
open(MACRO_OUT, "w", encoding="utf-8").write("\n".join(M) + "\n")
print("wrote", os.path.normpath(MACRO_OUT))

print("scenes pooled per (arm,tier):",
      sorted({nscene(a, t) for a, _, _ in LADDER for t in TIERS}))
print("wrote 3 panels + legend ->", os.path.normpath(OUT))
print("wrote", os.path.normpath(TAB))
print()
hdr = "%-18s" % "" + "".join("%16s" % g[0].replace("\\ ", " ") for g in GROUPS) + "%9s" % "total"
for tier in TIERS:
    print("=== RTX %s" % tier)
    print(hdr)
    for arm, label, _ in LADDER:
        print("%-18s" % label
              + "".join("%16.2f" % (VAL[(arm, tier, g[0])] or 0.0) for g in GROUPS)
              + "%9.2f" % TOTAL[(arm, tier)])
    print()


==> figsrc/build_stage_detail.py <==
"""Within-stage ablations (Sec. 4.3): every change inside a stage, one row each.

    python figsrc/build_stage_detail.py  ->  tables/table_sd_{keys,bwd}.tex (one per stage, own columns)
                                             paper_figures/figures_out/stage_fwd.pdf (forward ladder)
                                             tables/stage_detail_macros.tex (numbers quoted in the text)

Data (GS-CUDA-prof = GS-CUDA-abl 7501b02 + four compile-time builds, harness gscuda/tests/prof_stages.py,
driver _builds/run_prof.sh):
  figsrc/data/stage_detail_time.jsonl  one process per (scene, arm): frozen 30k state (cone_runs/bwd50/<scene>/v50.ply),
                                       30 warm + 100 timed real training steps at steps 30001.. (no densify, decay or
                                       Morton event), views (7 s) mod n; per-stage ms from the trainer's CUDA-event
                                       timers; VRAM = device memory in use at the end minus in use after context
                                       creation (cuMemGetInfo), so it counts every allocation of the process.
  figsrc/data/stage_detail_keys_sh0_time.jsonl
                                       2026-11-20 session for Table sd_keys only (Nicholas: ladder 3DGS (SH0) -> one
                                       fused pass -> + direct RGB -> + early reject): keys_twopass_sh0 and
                                       keys_cursor_noreject_sh0 on the nodirect build (DIRECT_RGB=0), with ours and
                                       keys_cursor_noreject re-timed in the same session, 2 repeats (field rep). That
                                       day ran ~14% faster per step than the main session, so the ladder takes ALL its
                                       times from this file; counters (DRAM, kernels) and VRAM are not timing.
                                       Driver: GS-CUDA-prof _builds/run_sh0.sh -> prof_sh0/.
  figsrc/data/stage_detail_ncu/<scene>_<arm>.csv
                                       Nsight Compute 2025.2 raw page, every kernel of 2 training steps after 10 warm
                                       steps (cuProfilerStart/Stop), default clock control (base clocks).

Times: mean over the scenes of the per-scene stage ms. Slowdown: geometric mean over scenes of arm / ours of the
same stage time. Counters: per training step, on garden.
Launch shape, registers, shared memory and occupancy are those of the stage's longest kernel.
"""
import csv, glob, json, os, re
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.dirname(HERE)
D = os.path.join(HERE, "data")
NCU_SCENE = "garden"

# trainer timer -> paper stage
TIMERS = {
    "proj": ["ProjectionForward"],
    "sort": ["SortRTS", "ComputeTileRanges"],
    "fwd": ["RasterizeForward"],
    "loss": ["ComputeSSIMGradient"],
    "bwd": ["RasterizeBackward"],
    "adam": ["FusedProjectionBackwardOptimizerStep", "DeferredAdam"],
}
TIMERS["pix"] = TIMERS["fwd"] + TIMERS["loss"] + TIMERS["bwd"]
TIMERS["step"] = None  # wall time per step

# kernel name -> paper stage (first match wins)
KERNELS = [
    ("sort", r"DeviceRadixSort|compute_tile_ranges"),
    ("fwd", r"rasterize_forward"),
    ("bwd", r"rasterize_backward"),
    ("loss", r"ssim|loss|fssim|fs_|unpack_image|l1_"),
    ("adam", r"adam|proj_bwd|projection_backward|activation_bwd|grad_clear|optim"),
    ("proj", r"projection|publish_cursor|publish_count|keys|emit|DeviceScan|scan|tiles_touched|cumsum"),
]

# group, label, arm, stage(s) measured. `None` arm = a group header.
ROWS = [
    ("Projection and keys", None, None),
    ("Two passes, host sync (3DGS)", "keys_twopass", "proj"),
    ("Fused, look-back offsets", "keys_fused_noreject", "proj"),
    ("\\quad + early reject", "keys_fused", "proj"),
    ("Fused, shared cursor", "keys_cursor_noreject", "proj"),
    ("\\quad + early reject (ours)", "ours", "proj"),
    ("SH0 colour, no direct RGB", "nodirect", "proj"),
    ("Two passes, SH0 colour", "keys_twopass_sh0", "proj"),             # stage_detail_keys_sh0_time.jsonl only
    ("Fused, shared cursor, SH0 colour", "keys_cursor_noreject_sh0", "proj"),
    ("Sort", None, None),
    ("64-bit keys (3DGS)", "sort_std", "sort"),
    ("32-bit keys (ours)", "ours", "sort"),
    ("Rasterize forward", None, None),
    ("No subtile masks", "fwd_nomask", "fwd"),
    ("Subtile masks (VkSplat)", "fwd_masks", "fwd"),
    ("\\quad + shared colour", "fwd_color", "fwd"),
    ("\\quad + hit lists", "fwd_hits", "fwd"),
    ("\\quad + both (ours)", "ours", "fwd"),
    ("Loss", None, None),
    ("fused-ssim, $11{\\times}11$ window", "loss_std", "loss"),
    ("Tile SSIM (ours)", "ours", "loss"),
    ("Pixels per step (forward, loss, backward)", None, None),
    ("Full image", "full_image", "pix"),
    ("Strided, one in four (ours)", "ours", "pix"),
    ("Rasterize backward", None, None),
    ("gsplat", "bwd_gsplat", "bwd"),
    ("Taming-3DGS", "bwd_taming", "bwd"),
    ("Ours", "ours", "bwd"),
    ("Projection backward and Adam", None, None),
    ("Separate kernels", "adam_unfused", "adam"),
    ("Fused, dense Adam", "adam_dense", "adam"),
    ("Fused, sparse, fp32 moments", "adam_fp32", "adam"),
    ("Fused, sparse, bf16 moments (ours)", "ours", "adam"),
    ("Appearance (whole step)", None, None),
    ("SH degree 3, no cone", "sh3", "step"),
    ("RGB and cone (ours)", "ours", "step"),
]


def num(s):
    s = s.replace(",", "").strip()
    try:
        return float(s)
    except ValueError:
        return None


def load_time(name="stage_detail_time.jsonl"):
    rows = [json.loads(l) for l in open(os.path.join(D, name))]
    by = {}
    for r in rows:
        by.setdefault((r["scene"], r["arm"]), []).append(r)
    return by


def stage_ms(r, stage):
    if stage == "step":
        return r["wall_ms"]
    return sum(r["stages_ms"].get(t, 0.0) for t in TIMERS[stage])


def load_ncu(scene, arm):
    f = os.path.join(D, "stage_detail_ncu", f"{scene}_{arm}.csv")
    if not os.path.exists(f):
        return None
    lines = [l for l in open(f, encoding="utf-8", errors="replace") if l.startswith('"')]
    r = list(csv.reader(lines))
    h = r[0]
    ks = []
    for x in r[2:]:
        k = {c: x[i] for i, c in enumerate(h)}
        name = k["Kernel Name"]
        st = next((s for s, rx in KERNELS if re.search(rx, name)), "other")
        k["stage"] = st
        ks.append(k)
    return ks


def ncu_stage(ks, stage, steps=2):
    stages = ["fwd", "loss", "bwd"] if stage == "pix" else None if stage == "step" else [stage]
    sel = [k for k in ks if stages is None or k["stage"] in stages]
    if not sel:
        return None
    t = lambda k: num(k["gpu__time_duration.sum"]) or 0.0
    main = max(sel, key=t)
    tot = lambda m: sum(num(k[m]) or 0.0 for k in sel) / steps
    names = {re.sub(r"\(.*", "", k["Kernel Name"]).replace("void ", "") for k in sel}
    smem = (num(main["launch__shared_mem_per_block_static"]) or 0) + (num(main["launch__shared_mem_per_block_dynamic"]) or 0)
    return dict(
        kernels=len(sel) / steps, kernel_names=sorted(names),
        main=re.sub(r"\(.*", "", main["Kernel Name"]).replace("void ", ""),
        threads=int(num(main["launch__block_size"])), regs=int(num(main["launch__registers_per_thread"])),
        smem=smem, occ_th=num(main["sm__maximum_warps_per_active_cycle_pct"]),
        occ=num(main["sm__warps_active.avg.pct_of_peak_sustained_active"]),
        issue=num(main["smsp__issue_active.avg.pct_of_peak_sustained_active"]),
        instr=tot("smsp__inst_executed.sum"),
        dram=tot("dram__bytes_read.sum") + tot("dram__bytes_write.sum"),
        dram_r=tot("dram__bytes_read.sum"), dram_w=tot("dram__bytes_write.sum"),
        time_ncu=tot("gpu__time_duration.sum"))


def summarise(by):
    scenes = sorted({s for s, _ in by})
    out = {}
    for label, arm, stage in ROWS:
        if arm is None:
            continue
        ms, ratio, vram, vram_d, keys = [], [], [], [], []
        for s in scenes:
            a, o = by.get((s, arm)), by.get((s, "ours"))
            if not a or not o:
                continue
            am = np.mean([stage_ms(r, stage) for r in a]); om = np.mean([stage_ms(r, stage) for r in o])
            ms.append(am); ratio.append(am / om)
            if s == NCU_SCENE:   # device memory: on the counter scene, like the counters and Fig. stage_vram
                va = np.mean([r["vram_used"] for r in a]); vo = np.mean([r["vram_used"] for r in o])
                vram.append(va); vram_d.append(va - vo)
            keys.append(np.mean([r["num_keys"] for r in a]) / np.mean([r["num_keys"] for r in o]))
        ks = load_ncu(NCU_SCENE, arm)
        out[(label, arm)] = dict(arm=arm, stage=stage, n=len(ms), ms=float(np.mean(ms)) if ms else None,
                                 slow=float(np.exp(np.mean(np.log(ratio)))) if ratio else None,
                                 vram=float(np.mean(vram)) / 2**20 if vram else None,
                                 vram_d=float(np.mean(vram_d)) / 2**20 if vram_d else None,
                                 keys=float(np.mean(keys)) if keys else None,
                                 ncu=ncu_stage(ks, stage) if ks else None)
    return out, scenes


def f_int(v):
    return "--" if v is None else f"{v:,.0f}".replace(",", "{,}")


def f_dec(v, d=2):
    return "--" if v is None else f"{v:.{d}f}"


# One small table per stage that needs one, with only the columns that explain that stage (Sec. 4.3).
# Sort, loss, pixels per step, Adam (Table projadam-ablation covers it) and appearance are quoted in the text from the macros; forward is a plot.
COLS = {  # key: (header line 1, header line 2, cell)
    "kernels": ("", "kernels", lambda s, k: f_dec(k.get("kernels"), 0) if k else "--"),
    "threads": ("threads", "/block", lambda s, k: f_int(k.get("threads"))),
    "regs":    ("regs", "/thread", lambda s, k: f_int(k.get("regs"))),
    "smem":    ("shared", "(KB)", lambda s, k: f_dec(k["smem"] / 1024, 1) if k else "--"),
    "occ":     ("occu-", "pancy", lambda s, k: (f_dec(k.get("occ"), 0) + r"\%") if k else "--"),
    "issue":   ("issue", "slots", lambda s, k: (f_dec(k.get("issue"), 0) + r"\%") if k else "--"),
    "instr":   ("instr.", "(M)", lambda s, k: f_dec(k["instr"] / 1e6, 0) if k else "--"),
    "dram":    ("DRAM", "(MB)", lambda s, k: f_dec(k["dram"] / 1e6, 0) if k else "--"),
    "vram":    ("VRAM", "(MB)", lambda s, k: f_int(s["vram"])),
    "ms":      ("time", "(ms)", lambda s, k: f_dec(s["ms"])),
    "speed":   ("speed-", "up", None),   # ladder tables only, filled in ladder_table
    "slow":    ("slow-", "down", lambda s, k: f_dec(s["slow"]) + r"$\times$"),
}
TABLES = [  # stem, ROWS group, label, columns
    ("table_sd_keys", "Projection and keys", "tab:sd_keys", ["kernels", "dram", "vram", "ms", "speed"]),
    # 2026-11-20 (Nicholas: "did we used to have a table for this? put it back"): the pixels-per-step rows of the
    # old combined table_stage_detail (9a23a5a, dropped in 8642962), now a ladder table of their own.
    # 2026-11-20 later: table_sd_pix cut again (Nicholas); its numbers stay as macros, Sec. 4.5 cites Table stage_times.
    # ("table_sd_pix", "Pixels per step (forward, loss, backward)", "tab:sd_pix", ["instr", "dram", "ms", "speed"]),
    ("table_sd_bwd", "Rasterize backward", "tab:sd_bwd",
     ["threads", "regs", "smem", "occ", "issue", "instr", "vram", "ms", "slow"]),
]


def group_rows(group):
    out, cur = [], None
    for label, arm, stage in ROWS:
        if arm is None:
            cur = label
        elif cur == group:
            out.append((label, arm, stage))
    return out


# 2026-11-19 (Nicholas: Table 7 "so hard to read, i literally dont know whats going on"): the keys table is now a
# ladder from 3DGS to ours, each row adding one change to the row above. The look-back variant (an alternative to
# the shared cursor, not a step) and the SH0-colour row (an appearance change) are left to the text and its macros.
# Row label in the table -> (ROWS label, arm) that holds its data.
LADDER = {
    "table_sd_keys": [
        # 2026-11-20 (Nicholas): one ladder, SH0 colour until "+ direct RGB"; all from stage_detail_keys_sh0_time.jsonl
        ("3DGS: two passes", ("Two passes, SH0 colour", "keys_twopass_sh0")),
        ("+ one fused pass", ("Fused, shared cursor, SH0 colour", "keys_cursor_noreject_sh0")),
        ("+ direct RGB", ("Fused, shared cursor", "keys_cursor_noreject")),
        ("+ early reject (ours)", (r"\quad + early reject (ours)", "ours")),
    ],
    "table_sd_pix": [
        ("Full image", ("Full image", "full_image")),
        ("Strided, one in four (ours)", ("Strided, one in four (ours)", "ours")),
    ],
}
# 2026-11-20 (Nicholas: "quite unintuitive to have ours be 1.00"): ladder tables show speedup over their FIRST row
# (geometric mean over scenes of base / arm = base slowdown / arm slowdown, both against ours on the same scenes).
SPEED_HEAD = {"table_sd_keys": ("Speedup", "vs 3DGS"), "table_sd_pix": ("Speedup", "vs full")}
# baseline arm per stage for the \sd<Arm><Stage>Speed macros
SPEED_BASE = {"proj": "keys_twopass", "pix": "full_image", "sort": "sort_std",
              "fwd": "fwd_nomask", "loss": "loss_std", "step": "sh3"}   # 2026-11-20 fwd/loss/step for table_sd_all
# plainer headers for the ladder (line 1, line 2), same cells as COLS
LADDER_HEAD = {"kernels": ("", "Kernels"), "dram": ("DRAM traffic", "(MB)"), "vram": ("GPU memory", "(MB)"),
               "instr": ("Instructions", "(M)"),
               "ms": ("Time", "(ms)"), "slow": ("vs", "ours")}
LADDER_HEAD1 = {"kernels": "Kernels", "dram": "DRAM traffic (MB)", "vram": "VRAM (MB)", "instr": "Instr.\\ (M)",
                "ms": "Time (ms)", "speed": "Speedup"}


def table(S, stem, group, label, cols):
    if stem in LADDER:
        return ladder_table(S, stem, label, cols)
    L = ["% generated by figsrc/build_stage_detail.py from figsrc/data/stage_detail_time.jsonl + stage_detail_ncu/",
         r"\begin{table}[t]\centering\footnotesize",
         r"\caption[\captitle{tables/%s}]{\usecap{tables/%s}}" % (stem, stem),
         r"\setlength{\tabcolsep}{2pt}",
         r"\begin{tabular*}{\columnwidth}{@{\extracolsep{\fill}}l %s@{}}" % ("r" * len(cols)),
         r"\toprule",
         " & " + " & ".join(COLS[c][0] for c in cols) + r" \\",
         " & " + " & ".join(COLS[c][1] for c in cols) + r" \\",
         r"\midrule"]
    for lab, arm, stage in group_rows(group):
        s = S[(lab, arm)]; k = s["ncu"] or {}
        cells = [lab.replace(r"\quad", r"\,\,")] + [COLS[c][2](s, k) for c in cols]
        if arm == "ours":
            cells = [r"\textbf{%s}" % c if i else c for i, c in enumerate(cells)]
        L.append(" & ".join(cells) + r" \\")
    L += [r"\bottomrule", r"\end{tabular*}", r"\label{%s}" % label, r"\end{table}", ""]
    return "\n".join(L)


def ladder_table(S, stem, label, cols):
    L = ["% generated by figsrc/build_stage_detail.py from figsrc/data/stage_detail_time.jsonl + stage_detail_ncu/",
         r"\begin{table}[t]\centering\footnotesize",
         r"\caption[\captitle{tables/%s}]{\usecap{tables/%s}}" % (stem, stem),
         r"\setlength{\tabcolsep}{2pt}",
         r"\begin{tabular*}{\columnwidth}{@{\extracolsep{\fill}}l %s@{}}" % ("r" * len(cols)),
         r"\toprule",
         # 2026-11-20 (Nicholas: save a header row): one header line, unit in parentheses; "Speedup" alone, the
         # caption says over what
         " & " + " & ".join(LADDER_HEAD1[c] for c in cols) + r" \\",
         r"\midrule"]
    base = S[LADDER[stem][0][1]]
    for row in LADDER[stem]:
        if row is None:
            L.append(r"\midrule")
            continue
        lab, key = row
        st = S[key]; k = st["ncu"] or {}
        cells = [lab] + [f_dec(base["slow"] / st["slow"]) + r"$\times$" if c == "speed" else COLS[c][2](st, k)
                         for c in cols]
        if key[1] == "ours":
            cells = [r"\textbf{%s}" % c for c in cells]
        L.append(" & ".join(cells) + r" \\")
    L += [r"\bottomrule", r"\end{tabular*}", r"\label{%s}" % label, r"\end{table}", ""]
    return "\n".join(L)


# 2026-11-20 (Nicholas + Yuang: "report the number, then explain the number"; "one ablation table"): every change
# inside a stage in one full-width table, one block per stage, each block a ladder from the standard implementation
# (first row) to ours; speedup over the block's first row. Projection and keys come from the SH0 session (SK, same
# rows as Table sd_keys); every other block from the main session (S). Backward rasterization and projection
# backward + Adam are NOT here: they have their own tables in the method (tab:bwd-ablation, tab:projadam-ablation),
# measured separately, and repeating them would print two different numbers for the same comparison.
ALL_BLOCKS = [
    ("Projection and keys", "K", [
        ("3DGS: two passes, SH0", ("Two passes, SH0 colour", "keys_twopass_sh0")),
        ("+ one fused pass", ("Fused, shared cursor, SH0 colour", "keys_cursor_noreject_sh0")),
        ("+ direct RGB", ("Fused, shared cursor", "keys_cursor_noreject")),
        ("+ early reject (ours)", (r"\quad + early reject (ours)", "ours"))]),
    ("Sort", "M", [
        ("64-bit keys (3DGS)", ("64-bit keys (3DGS)", "sort_std")),
        ("32-bit keys (ours)", ("32-bit keys (ours)", "ours"))]),
    ("Rasterization forward", "M", [
        ("No subtile masks", ("No subtile masks", "fwd_nomask")),
        ("+ subtile masks (VkSplat)", ("Subtile masks (VkSplat)", "fwd_masks")),
        ("+ shared colour", (r"\quad + shared colour", "fwd_color")),
        ("+ hit lists (ours)", (r"\quad + both (ours)", "ours"))]),
    ("Loss", "M", [
        (r"\texttt{fused-ssim}, $11{\times}11$", (r"fused-ssim, $11{\times}11$ window", "loss_std")),
        ("Tile SSIM (ours)", ("Tile SSIM (ours)", "ours"))]),
    ("Pixels per step (fwd, loss, bwd)", "M", [
        ("Full image", ("Full image", "full_image")),
        ("Strided, 1 in 4 (ours)", ("Strided, 1 in 4 (ours)", "ours"))]),
    ("Appearance (whole step, same splats)", "M", [
        ("SH degree 3, no cone", ("SH degree 3, no cone", "sh3")),
        ("RGB + cone opacity (ours)", ("RGB and cone (ours)", "ours"))]),
]
ALL_COLS = [("Kernels", lambda st, k: f_dec(k.get("kernels"), 0) if k else "--"),
            ("Instr.\\ (M)", lambda st, k: f_int(k["instr"] / 1e6) if k else "--"),
            ("DRAM traffic (MB)", lambda st, k: f_int(k["dram"] / 1e6) if k else "--"),
            ("VRAM (MB)", lambda st, k: f_int(st["vram"])),
            ("Time (ms)", lambda st, k: f_dec(st["ms"])),
            ("Speedup", None)]

# one column (2026-11-20): three header rows, as hand-edited on Overleaf
ALL_HEAD = "\n".join([r" & Kernels & Instr.\ & DRAM & VRAM & Time & Speedup \\",
                      r" & & & traffic & & & \\",
                      r" & & (M) & (MB) & (MB) & (ms) & \\"])


def all_table(S, SK):
    L = ["% generated by figsrc/build_stage_detail.py (all_table) from figsrc/data/stage_detail_time.jsonl,",
         "% stage_detail_keys_sh0_time.jsonl (projection and keys) + stage_detail_ncu/",
         r"\begin{table}[t]\centering\footnotesize",
         "% CAPTION (hand-edited, kept when the table is regenerated) begin",
         "% 2026-11-20 Claude-written, NOT YET VETTED",
         r"\caption[Changes within each stage]{Changes within each stage.\ {\normalfont Each block goes from the "
         r"standard implementation (first row) to ours, each row adding one change to the row above. Kernels, "
         r"instructions and DRAM traffic per training step (Nsight Compute) and GPU memory on garden; stage time on an "
         r"RTX~3070, mean over \sdNumScenes{} scenes, and its speedup over the block's first row. Backward "
         r"rasterization and projection backward with Adam have their own tables (\cref{tab:bwd-ablation,tab:projadam-ablation}).}}",
         "% CAPTION end",
         r"\setlength{\tabcolsep}{2pt}",
         r"\begin{tabular*}{\columnwidth}{@{\extracolsep{\fill}}l %s@{}}" % ("r" * len(ALL_COLS)),
         r"\toprule",
         ALL_HEAD]
    for title, src, rows in ALL_BLOCKS:
        D_ = SK if src == "K" else S
        L.append(r"\midrule")
        L.append(r"\multicolumn{%d}{@{}l}{\textit{%s}} \\" % (len(ALL_COLS) + 1, title))
        base = D_[rows[0][1]]
        for lab, key in rows:
            st = D_[key]; k = st["ncu"] or {}
            cells = [r"\quad " + lab] + [f_dec(base["slow"] / st["slow"]) + r"$\times$" if fn is None else fn(st, k)
                                          for _, fn in ALL_COLS]
            if key[1] == "ours":
                cells = [cells[0].replace(r"\quad ", r"\quad\textbf{") + "}"] + [r"\textbf{%s}" % c for c in cells[1:]]
            L.append(" & ".join(cells) + r" \\")
    L += [r"\bottomrule", r"\end{tabular*}", r"\label{tab:sd_all}", r"\end{table}", ""]
    return "\n".join(L)


def fwd_plot(S):
    """Forward rasterization: instructions (garden) and stage time (mean over scenes) per variant."""
    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
    import palette
    rows = group_rows("Rasterize forward")
    names = {"fwd_nomask": "No subtile masks", "fwd_masks": "Subtile masks", "fwd_color": "+ shared colour",
             "fwd_hits": "+ hit lists", "ours": "+ both (ours)"}
    labels = [names[a] for _, a, _ in rows]
    instr = [S[(l, a)]["ncu"]["instr"] / 1e6 for l, a, _ in rows]
    ms = [S[(l, a)]["ms"] for l, a, _ in rows]
    col = [palette.METHOD["OURS"] if a == "ours" else "#9A9A9A" for _, a, _ in rows]
    fig, axs = plt.subplots(1, 2, figsize=(3.4, 1.35), sharey=True)
    y = np.arange(len(rows))[::-1]
    for ax, v, xl, fmt in ((axs[0], instr, "instructions per step (M)", "{:.0f}"),
                           (axs[1], ms, "stage time (ms)", "{:.2f}")):
        ax.barh(y, v, color=col, height=0.62)
        for yi, vi in zip(y, v):
            ax.text(vi + max(v) * 0.02, yi, fmt.format(vi), va="center", fontsize=5.5)
        ax.set_xlim(0, max(v) * 1.25)
        ax.set_xlabel(xl, fontsize=6)
        ax.tick_params(axis="x", labelsize=5.5)
        for sp in ("top", "right"):
            ax.spines[sp].set_visible(False)
    axs[0].set_yticks(y); axs[0].set_yticklabels(labels, fontsize=6.2)
    axs[0].tick_params(axis="y", length=0)
    fig.tight_layout(pad=0.2, w_pad=0.6)
    out = os.path.join(ROOT, "paper_figures", "figures_out", "stage_fwd.pdf")
    fig.savefig(out)
    print("->", out)


def camel(arm):
    words = {"0": "Zero", "1": "One", "2": "Two", "3": "Three", "4": "Four", "5": "Five", "6": "Six", "8": "Eight"}
    s = "".join(w.capitalize() for w in arm.split("_"))
    return "".join(words.get(c, c) for c in s)   # LaTeX macro names cannot hold digits


def macros(S, SK, rows_k):
    """\sd<Arm><Stage><Field>: numbers the text quotes, so a regeneration updates them."""
    L = ["% generated by figsrc/build_stage_detail.py -- do not edit"]
    for (label, arm), s in S.items():
        base = "sd" + camel(arm) + s["stage"].capitalize()
        k = s["ncu"] or {}
        vals = {"Ms": f_dec(s["ms"]), "Slow": f_dec(s["slow"]) + r"$\times$",
                "Dvram": f"{s['vram_d']:+.0f}".replace("+", "") if s["vram_d"] is not None else "--",
                "Vram": f_int(s["vram"]), "Keys": f_dec(s["keys"])}
        if k:
            vals.update({"Instr": f_int(k["instr"] / 1e6), "Dram": f_int(k["dram"] / 1e6),   # thousands separator as in the tables
                         "Kernels": f_dec(k["kernels"], 0), "Regs": str(k["regs"]), "Threads": str(k["threads"]),
                         "Smem": f_int(k["smem"]), "Occ": f_dec(k["occ"], 0) + r"\%", "OccTh": f_dec(k["occ_th"], 0) + r"\%",
                         "Issue": f_dec(k["issue"], 0) + r"\%"})
        b = SPEED_BASE.get(s["stage"])
        if b is not None and s["slow"]:
            sb = next(v for (_, a), v in S.items() if a == b and v["stage"] == s["stage"])
            if sb["slow"]:
                vals["Speed"] = f_dec(sb["slow"] / s["slow"]) + r"$\times$"
        for f, v in vals.items():
            L.append(r"\newcommand{\%s%s}{%s}" % (base, f, v))
    # full image: the arm runs the four phases one after another in the same per-pixel buffers, so its device
    # memory equals ours; a single full-image pass would need each per-pixel buffer four times as large.
    rows = [json.loads(l) for l in open(os.path.join(D, "stage_detail_time.jsonl"))]
    pix = [sum(v for k, v in r["vram_breakdown"].items() if k in ("pixel_state", "n_contributors", "v_pixel_state"))
           for r in rows if r["scene"] == NCU_SCENE and r["arm"] == "ours"]
    L.append(r"\newcommand{\sdPixBufMB}{%s}" % f_int(np.mean(pix) / 2**20))
    L.append(r"\newcommand{\sdPixFullExtraMB}{%s}" % f_int(3 * np.mean(pix) / 2**20))
    # 2026-11-20 (Nicholas, 4.4.1): overall reductions of ours against 3DGS's two-pass emission, in percent.
    # DRAM: Nsight Compute on garden (as in the table). Key and sort buffers: the per-buffer device memory on garden.
    # 2026-11-20: now against the ladder's own first row (two passes, SH0 colour) from the SH0 session (SK, rows_k).
    def arm_of(arm, stage, src=None):
        return next(v for (_, a), v in (src or S).items() if a == arm and v["stage"] == stage)
    tp, ou = arm_of("keys_twopass_sh0", "proj", SK), arm_of("ours", "proj", SK)
    # \sdLad<Arm>{Speed,Ms,Dram}: Table sd_keys rows, speedup over its first row (same session)
    for lab, (_, arm) in [r for r in LADDER["table_sd_keys"] if r]:
        st = arm_of(arm, "proj", SK)
        L.append(r"\newcommand{\sdLad%sSpeed}{%s}" % (camel(arm), f_dec(tp["slow"] / st["slow"]) + r"$\times$"))
        L.append(r"\newcommand{\sdLad%sMs}{%s}" % (camel(arm), f_dec(st["ms"])))
        L.append(r"\newcommand{\sdLad%sDram}{%s}" % (camel(arm), f_dec(st["ncu"]["dram"] / 1e6, 0)))
    L.append(r"\newcommand{\sdKeysDramLessPct}{%.0f\%%\xspace}" % (100 * (1 - ou["ncu"]["dram"] / tp["ncu"]["dram"])))
    L.append(r"\newcommand{\sdKeysDramLessMB}{%.0f}" % ((tp["ncu"]["dram"] - ou["ncu"]["dram"]) / 1e6))
    KEYBUF = ("key_depth", "key_offsets", "sorting_keys_1", "sorting_keys_2", "sorting_gauss_idx_1", "sorting_gauss_idx_2")
    kb = lambda arm: np.mean([sum(r["vram_breakdown"].get(b, 0) for b in KEYBUF) for r in rows_k
                              if r["scene"] == NCU_SCENE and r["arm"] == arm]) / 2**20
    L.append(r"\newcommand{\sdKeysBufTwopassMB}{%s}" % f_int(kb("keys_twopass_sh0")))
    L.append(r"\newcommand{\sdKeysBufOursMB}{%s}" % f_int(kb("ours")))
    L.append(r"\newcommand{\sdKeysBufLessPct}{%.0f\%%\xspace}" % (100 * (1 - kb("ours") / kb("keys_twopass_sh0"))))
    sc = {r["scene"] for r in rows}
    L.append(r"\newcommand{\sdNumScenes}{%d}" % len(sc))
    return "\n".join(L) + "\n"


def main():
    import sys
    sys.path.insert(0, HERE)
    from _tabfmt import write_table
    by = load_time()
    S, scenes = summarise(by)
    by_k = load_time("stage_detail_keys_sh0_time.jsonl")      # Table sd_keys: its own session (see docstring)
    SK, _ = summarise(by_k)
    rows_k = [r for v in by_k.values() for r in v]
    for stem, group, label, cols in TABLES:
        write_table(os.path.join(ROOT, "tables", stem + ".tex"),
                    table(SK if stem == "table_sd_keys" else S, stem, group, label, cols))
    write_table(os.path.join(ROOT, "tables", "table_sd_all.tex"), all_table(S, SK))
    fwd_plot(S)
    open(os.path.join(ROOT, "tables", "stage_detail_macros.tex"), "w", encoding="utf-8", newline="\n").write(macros(S, SK, rows_k))
    for (label, arm), s in S.items():
        k = s["ncu"] or {}
        print(f"{arm:22s} {s['stage']:5s} n={s['n']:2d} ms={s['ms'] or 0:7.3f} x{s['slow'] or 0:5.2f} vram={s['vram'] or 0:6.0f} "
              f"dV={s['vram_d'] or 0:+6.0f} keys={s['keys'] or 0:.3f} | k={k.get('kernels')} {k.get('main','')[:34]} "
              f"thr={k.get('threads')} regs={k.get('regs')} sm={k.get('smem')} occ={k.get('occ_th')}/{k.get('occ')} "
              f"iss={k.get('issue')} instr={(k.get('instr') or 0)/1e6:.0f}M dram={(k.get('dram') or 0)/1e6:.0f}MB")
    json.dump({f"{a}|{l}": v for (l, a), v in S.items()}, open(os.path.join(D, "stage_detail_summary.json"), "w"), indent=1)


if __name__ == "__main__":
    main()


==> figsrc/build_stage_shift.py <==
"""Per-stage time of a training step, and how it shifts -- method overview table.

One column per configuration of a vanilla VkSplat training step on garden: the
upstream recommended configuration (MCMCTrainerConfig, cap 1M, images_4) on the RTX 3070
as the baseline, then one factor changed at a time (cap 3M = top of VkSplat's own cap
sweep; full-resolution images; the baseline on an RTX 4090 rented on Vast.ai).
\Shift<Gpu><Stage> macros are speedups (3070 time / 4090 time). Cells are the stage's GPU time in ms with its share of the
step's GPU time (%); the last rows are the step's GPU and wall time. In every column
after the baseline, the stage whose share grew the most is set in bold, and the
changed factor is bold in the column head.

Data: data/stage_shift_vksplat.json -- one entry per run of vksplat/stage_bench.py in
Desktop/vksplat-vanilla (github harry7557558/vksplat b3ad2b0, unmodified; the driver
differences VkSplat's built-in per-pass timestamp timer between steps 9000 and 9300).
Timer names starting with "_" are nested inside another timer and are not summed.

  python build_stage_shift.py  ->  ../tables/table_stage_shift.tex, ../tables/stage_shift_macros.tex
"""
import json, os, sys
import _tabfmt

HERE = os.path.dirname(os.path.abspath(__file__))
RUNS = json.load(open(os.path.join(HERE, "data", "stage_shift_vksplat.json"), encoding="utf-8"))
OUT = os.path.join(HERE, "..", "tables", "table_stage_shift.tex")
MOUT = os.path.join(HERE, "..", "tables", "stage_shift_macros.tex")

# (column head, macro key, VkSplat timers), in the order a training step runs them
# 2026-11-19 (Nicholas): the GT upload (CopyTrainImageToDevice) is left out of the table and of every share and total:
# it is a host-to-device copy that can be overlapped with the step, and it does not help the argument.
EXCLUDED = {"CopyTrainImageToDevice"}
STAGES = [
    (r"Projection", "Proj", ["ProjectionForward"]),
    (r"Key emission", "Keys", ["CalculateIndexBufferOffset", "GenerateKeys"]),
    (r"Sort", "Sort", ["SortRTS", "ComputeTileRanges"]),
    (r"Rast.\ forward", "RastFwd", ["RasterizeForward"]),
    (r"Loss", "Loss", ["ComputeSSIMGradient"]),
    (r"Rast.\ backward", "RastBwd", ["RasterizeBackward"]),
    (r"Proj.\ bwd + Adam", "ProjBwdAdam", ["FusedProjectionBackwardOptimizerStep"]),
    (r"Densify (MCMC)", "Densify", ["MCMCPostBackward", "DefaultPostBackward"]),
]
# one column per configuration: run name, head (image size, splat count; the changed factor bold),
# macro key, whether its ratio macro is a speedup (reference / column), the run its ratios are
# taken against, and whether it is a column of the table.
# The baseline is the 1600-px width cap that 3DGS applies by default (garden 1600x1037).
# The RTX 4090 runs the baseline (1600-px cap, 1M); its speedups are against the 3070 baseline.
# (Older images_4 runs, incl. base_1M_f4_4090, stay in the data file but are no longer columns.)
# 2026-11-19 (Nicholas): Faster GPU column (base_1M_w1600_4090) removed, with its \ShiftGpu* macros; the run stays in
# the data file. Baseline in the middle (More splats | Baseline | Full res.).
COLS = [
    ("splats_3M_w1600", [r"1600$\times$1037", r"\textbf{3M}", "3070"], "Splats", False, "base_1M_w1600", True),
    ("base_1M_w1600", [r"1600$\times$1037", "1M", "3070"], "Base", False, "base_1M_w1600", True),
    ("res_1M_f1", [r"\textbf{5187$\times$3361}", "1M", "3070"], "Res", False, "base_1M_w1600", True),
]

runs = {r["name"]: r for r in RUNS}
cols = [c for c in COLS if c[0] in runs]
assert len(cols) == len(COLS), ("missing runs", [c[0] for c in COLS if c[0] not in runs])
ms = []
for name, *_ in cols:
    st = runs[name]["stages"]
    used = {t for _, _, ts in STAGES for t in ts}
    top = {k for k in st if not k.startswith("_")}
    assert top <= used | EXCLUDED, ("unmapped timer", top - used - EXCLUDED)
    ms.append([sum(st.get(t, {"ms_per_step": 0.0})["ms_per_step"] for t in ts) for _, _, ts in STAGES])
tot = [sum(m) for m in ms]
share = [[100 * v / t for v in m] for m, t in zip(ms, tot)]
ref = [[c[0] for c in cols].index(c[4]) for c in cols]
# 2026-11-19 (Nicholas): no highlight in the Faster GPU column (its largest share gain is the GT upload, a host copy
# the GPU does not speed up, which is not the column's point)
grow = [None if ref[c] == c or cols[c][2] == "Gpu" else max(range(len(STAGES)), key=lambda i: share[c][i] - share[ref[c]][i])
        for c in range(len(cols))]

# One-column table: one row per stage in the order a step runs them, one column per
# configuration (image size over splat count), cells = the stage's share of the step's GPU time,
# the step's GPU time in ms at the bottom. The stage whose share grew most is bold.
TAB = [c for c in range(len(cols)) if cols[c][5]]
HEAD_NAME = {"Base": "Baseline", "Splats": "More splats", "Res": "Full res.", "Gpu": "Faster GPU"}


def changed(c, k, prefix=""):
    """The column's value for factor k: always for the baseline, else only if this column changes it."""
    v = cols[c][1][k]
    if v.startswith(r"\textbf{"):
        return prefix + v[8:-1]
    return prefix + v if ref[c] == c else ""


# 2026-11-19 (Nicholas, answering yac/gmc): every configuration cell filled (changed factor bold, unchanged grey);
# cells are ms with the share of the step; rows grouped by what the stage scales with; "Total GPU time (ms)".
# Layout matches the Overleaf hand edit (caption above, indented).
# 2026-11-19 (Nicholas): group headers (per splat / per pair / per pixel) dropped; rows in the order a step runs them.
KEY = [k for _, k, _ in STAGES]


def cfg(c, k, prefix=""):
    """The column's value for factor k: bold if this column changes it, grey if it is the baseline's."""
    v = cols[c][1][k]
    if v.startswith(r"\textbf{"):
        return r"\textbf{%s%s}" % (prefix, v[8:-1])
    return prefix + v if ref[c] == c else r"\textcolor{dgmute}{%s%s}" % (prefix, v)


I1, I2 = " " * 4, " " * 8
L = ["% generated by figsrc/build_stage_shift.py from figsrc/data/stage_shift_vksplat.json -- do not edit",
     r"\begin{table}[t]",
     I1 + r"\centering",
     I1 + r"\caption{}",  # replaced by \input{tables/captions/...} in write_table
     I1 + r"\footnotesize",  # footnotesize = the paper's other tables
     I1 + r"\setlength{\tabcolsep}{3.5pt}",
     I1 + r"\begin{tabular*}{\columnwidth}{@{\extracolsep{\fill}}l" + "r" * len(TAB) + "@{}}",
     I2 + r"\toprule",
     I2 + " & " + " & ".join(HEAD_NAME[cols[c][2]] for c in TAB) + r" \\",
     I2 + r"\midrule",
     I2 + "Resolution & " + " & ".join(cfg(c, 0) for c in TAB) + r" \\",
     I2 + "Splats & " + " & ".join(cfg(c, 1) for c in TAB) + r" \\",
     I2 + "GPU & " + " & ".join(cfg(c, 2, "RTX ") for c in TAB) + r" \\"]
L.append(I2 + r"\midrule")
for i in range(len(STAGES)):
    cells = []
    for c in TAB:
        p = r"%.1f (%.0f\%%)" % (ms[c][i], share[c][i])
        # grown stage: bold on the podium yellow (rankthree, as in the comparison table). A tight
        # \colorbox, not \cellcolor: with tabular*'s @{} edges \cellcolor spills past the rules.
        cells.append(r"{\setlength{\fboxsep}{1pt}\colorbox{rankthree}{\textbf{%s}}}" % p if grow[c] == i else p)
    L.append(I2 + r"%s & %s \\" % (STAGES[i][0], " & ".join(cells)))
L += [I2 + r"\midrule",
      I2 + r"Total GPU time (ms) & " + " & ".join("%.1f" % tot[c] for c in TAB) + r" \\",
      I2 + r"\bottomrule",
      I1 + r"\end{tabular*}",
      I1 + r"\label{tab:stage-shift}",
      r"\end{table}"]
if "--macros-only" not in sys.argv:  # 2026-11-20: the table body is hand-edited on Overleaf; refresh macros only
    _tabfmt.write_table(OUT, "\n".join(L) + "\n")
    print("wrote", os.path.normpath(OUT))

# Macros for the overview prose (bare numbers):
#   \Shift<Splats|Res|Gpu><Stage>   the stage's time against its reference run (growth; Gpu = speedup)
#   \ShiftPct<Base|Splats|Res|Gpu><Stage>   the stage's share of the step's GPU time, %
M = ["% generated by figsrc/build_stage_shift.py from figsrc/data/stage_shift_vksplat.json -- do not edit"]
for c in range(len(cols)):
    if ref[c] == c:
        continue
    for i, (_, key, _) in enumerate(STAGES):
        x = ms[c][i] / ms[ref[c]][i]
        M.append(r"\newcommand{\Shift%s%s}{%.1f}" % (cols[c][2], key, 1 / x if cols[c][3] else x))
    x = tot[c] / tot[ref[c]]
    M.append(r"\newcommand{\Shift%sStep}{%.1f}" % (cols[c][2], 1 / x if cols[c][3] else x))
for c in range(len(cols)):
    for i, (_, key, _) in enumerate(STAGES):
        M.append(r"\newcommand{\ShiftPct%s%s}{%.0f}" % (cols[c][2], key, share[c][i]))
    M.append(r"\newcommand{\ShiftMs%sStep}{%.1f}" % (cols[c][2], tot[c]))
# image sizes of garden per image_dir (images_1600 = the 3DGS 1600-px width cap, PIL bicubic)
PIX = {"images_1600": (1600, 1037), "images": (5187, 3361), "images_4": (1297, 840)}
px = [PIX[runs[c[0]]["image_dir"]] for c in cols]
for c in range(len(cols)):
    w, h = px[c]
    M.append(r"\newcommand{\ShiftMP%s}{%.1f}" % (cols[c][2], w * h / 1e6))
    if ref[c] != c:
        M.append(r"\newcommand{\Shift%sPixels}{%.1f}" % (cols[c][2], w * h / (px[ref[c]][0] * px[ref[c]][1])))
# 2026-11-19: intro numbers that were typed by hand. Pixel-dependent stages = everything whose cost grows with the
# image (key emission, sort, both rasterization passes, loss); Amdahl = the step speedup if the largest stage cost 0.
PIXK = ["Keys", "Sort", "RastFwd", "Loss", "RastBwd"]
for c in range(len(cols)):
    M.append(r"\newcommand{\ShiftPct%sPixelStages}{%.0f}" % (cols[c][2], sum(share[c][KEY.index(k)] for k in PIXK)))
    M.append(r"\newcommand{\ShiftAmdahl%s}{%.1f}" % (cols[c][2], 100 / (100 - max(share[c]))))
# 2026-11-20: absolute time of the per-pixel group and of the rest (per-splat: projection, proj. bwd + Adam, densify),
# their growth against the reference run, and the step time each adds (intro evidence in ms rather than shares).
SPLK = [k for (_, k, _) in STAGES if k not in PIXK]
grp = lambda c, ks: sum(ms[c][KEY.index(k)] for k in ks)
for c in range(len(cols)):
    M.append(r"\newcommand{\ShiftMs%sPixelStages}{%.1f}" % (cols[c][2], grp(c, PIXK)))
    M.append(r"\newcommand{\ShiftMs%sSplatStages}{%.1f}" % (cols[c][2], grp(c, SPLK)))
    if ref[c] != c:
        for nm, ks in (("PixelStages", PIXK), ("SplatStages", SPLK)):
            M.append(r"\newcommand{\Shift%s%s}{%.1f}" % (cols[c][2], nm, grp(c, ks) / grp(ref[c], ks)))
            M.append(r"\newcommand{\ShiftAdd%s%s}{%.1f}" % (cols[c][2], nm, grp(c, ks) - grp(ref[c], ks)))
        M.append(r"\newcommand{\ShiftAdd%sStep}{%.1f}" % (cols[c][2], tot[c] - tot[ref[c]]))
open(MOUT, "w", encoding="utf-8", newline="\n").write("\n".join(M) + "\n")
print("wrote", os.path.normpath(MOUT))
for c, col in enumerate(cols):
    print(col[0], " ".join("%s=%.2f(%.0f%%)" % (k, v, p) for (_, k, _), v, p in zip(STAGES, ms[c], share[c])), "tot %.2f" % tot[c])


==> figsrc/build_stage_times.py <==
"""Per-stage time of a training step, ours vs each standard stage swapped in (RTX 3070).

Data: data/ablation_std.jsonl -- the "ablation vs standard stage implementations"
fleet campaign (GS-CUDA cone 352d54f + ablation-std builds, 30k steps, Vast boxes).
Frozen snapshot of the fleet's results_abl/ + results_abl2/ (v1 rows of the three
arms that ablation v2 replaced are renamed *_v1 and not shown). Each row carries the
per-stage GPU timers in seconds over the whole run.

Columns are the stages in the order they run inside one step (tile ranges counted
in Sort); Other is the run's training time minus those stages: densification,
Morton reorder, launch gaps, data and host work. Rows are ours, each ablation (one
stage swapped for its standard implementation) in stage order, and all swapped. Times are
ms per step (stage seconds / 30k steps), with each stage's share of the total.

Pooling: repeats (boxes) within a scene first, then scenes, each scene equal
weight. Scene basis: the scenes where every configuration has at least one run on
this GPU, so every column covers the same scenes.

  python build_stage_times.py  ->  ../tables/table_stage_times.tex  (ms + share)
                              ->  ../tables/table_stage_share.tex  (share only, step in ms)
"""
import json, os
from collections import defaultdict
import paperlib
import _tabfmt

HERE = os.path.dirname(os.path.abspath(__file__))
DATA = os.path.join(HERE, "data", "ablation_std.jsonl")
TAB = paperlib.out_path("tables", "table_stage_times.tex")
TAB_SHARE = paperlib.out_path("tables", "table_stage_share.tex")   # variant: shares only
TIER = "3070"
STEPS = 30000

# ablation rows: ours, each swap in stage order, all swaps. Rows read "w/o <ours>" (board pick 2026-11-14, was a minus). A row is named after the
# stage(s) it replaces; keys_std swaps both the projection pass structure
# (--keys-mode 0) and the sort (64-bit keys), so it spans two stages.
ARMS = [("ours", r"{\name} (Ours)"),   # Overleaf hand edit, folded in 2026-11-19
        ("keys_std", r"w/o Fused Keys, Sort"),        # separate proj/scan/emit, 64-bit key sort
        ("fwd_std", r"w/o Raster Fwd, Sampl."),       # per-pixel fwd, full image every step
        ("loss_std", r"w/o Tile SSIM"),               # fused-ssim
        ("bwd_gsplat", r"w/o Raster Bwd"),            # gsplat backward
        ("adam_std", r"w/o Fused Adam"),              # unfused selective Adam, fp32
        ("sh3", r"w/o RGB + Cone"),                   # SH degree 3
        ("all_std", r"w/o All Changes")]

# stage columns in execution order: (header lines, GPU timer names summed).
# Tile ranges belong to the sort; densification + Morton reorder fold into Other,
# which is the run time minus every stage listed here.
STAGES = [("Proj.\ Fwd", ["ProjectionForward"]),
          ("Sort", ["SortRTS", "ComputeTileRanges"]),
          ("Raster Fwd", ["RasterizeForward"]),
          ("Loss", ["ComputeSSIMGradient"]),
          ("Raster Bwd", ["RasterizeBackward"]),
          ("Proj.\ Bwd + Adam", ["FusedProjectionBackwardOptimizerStep"])]


def mean(v):
    return sum(v) / len(v)


def load():
    rows = [json.loads(l) for l in open(DATA, encoding="utf-8")]
    rows = [r for r in rows if r["tier"] == TIER and r.get("stages") and r.get("time_s")]
    arms = {a for a, _ in ARMS}
    have = defaultdict(set)
    for r in rows:
        have[r["scene"]].add(r["arm"])
    scenes = sorted(s for s, a in have.items() if arms <= a)
    return [r for r in rows if r["scene"] in scenes and r["arm"] in arms], scenes


# 2026-11-20 (Nicholas): quality + model size in this table (Table quality_ablation retired). Pooled as that table
# was: every GPU tier, repeats within a scene, then scenes with equal weight, over the same scenes as the times.
# MB = mean splats x float32 parameter bytes (72 B with cone fields on every splat, 236 B with SH degree 3).
BYTES = {"sh3": 236, "all_std": 236}   # every other arm: 72


def quality_all(scenes):
    rows = [json.loads(l) for l in open(DATA, encoding="utf-8")]
    arms = {a for a, _ in ARMS}
    out = {}
    for arm in arms:
        by = defaultdict(list)
        for r in rows:
            if r["arm"] == arm and r["scene"] in scenes and r.get("psnr") is not None:
                by[r["scene"]].append(r)
        assert all(sc in by for sc in scenes), (arm, [sc for sc in scenes if sc not in by])
        q = {}
        for f in ("psnr", "ssim", "lpips_vgg", "splats"):
            vals = [mean([r[f] for r in by[sc] if r.get(f) is not None]) for sc in scenes]
            q[f] = mean(vals)
        q["mb"] = q["splats"] * BYTES.get(arm, 72) / 1e6
        out[arm] = q
    return out


def per_step(rows, scenes):
    """{arm: {stage label | 'Other' | 'Total': ms per step}}, repeats then scenes."""
    out = {}
    for arm, _ in ARMS:
        by = defaultdict(list)
        for r in rows:
            if r["arm"] != arm:
                continue
            st = r["stages"]
            v = {lab: sum(st.get(k, 0.0) for k in keys) for lab, keys in STAGES}
            v["Total"] = r["time_s"]
            v["Other"] = r["time_s"] - sum(v[lab] for lab, _ in STAGES)
            by[r["scene"]].append(v)
        labs = [lab for lab, _ in STAGES] + ["Other", "Total"]
        out[arm] = {lab: mean([mean([v[lab] for v in by[s]]) for s in scenes]) * 1e3 / STEPS
                    for lab in labs}
    return out


def fms(x):
    """Time with 2 dp, split at the point into fixed boxes (integer right, decimals
    left) so the decimal points line up down a column whatever the digit count and
    whether or not the row is bold."""
    i, f = ("%.2f" % x).split(".")
    return r"\makebox[1.05em][r]{%s}.\makebox[1.05em][l]{%s}" % (i, f)


def fsec(ms_per_step):
    """Whole-run stage time in seconds (ms/step x 30k steps), integer, right-aligned in a
    fixed box so the numbers line up down a column (2026-11-19, Nicholas: per-step ms is
    hard to relate to, so the table shows total time over the run)."""
    return r"\makebox[2.05em][r]{%d}" % round(ms_per_step * STEPS / 1e3)


def fpct(p):
    return r"${<}1$" if p < 0.5 else "%d" % round(p)


# the stage(s) each ablation actually replaces: those cells are tinted
HIT = {"keys_std": {"Proj.\ Fwd", "Sort"},
       "fwd_std": {"Raster Fwd"},
       "loss_std": {"Loss"},
       "bwd_gsplat": {"Raster Bwd"},
       "adam_std": {"Proj.\ Bwd + Adam"},
       "sh3": {"Proj.\ Fwd", "Proj.\ Bwd + Adam"}}
HIT_COLOR = "rankone"   # the main comparison table's red (preamble.tex)


FADE = "black!50"   # 2026-11-20 (Nicholas): fade the secondary (%) and (x) so the seconds read first
PCT_STYLE = r"{\color{%s}(%%s)}" % FADE


def pct(p):
    """Share of the step, grey, same font and size as the time; its own column so the
    brackets line up under each other."""
    return PCT_STYLE % (r"${<}1$\%" if p < 0.5 else r"%d\%%" % round(p))


def bold(cell):
    """Bold a cell's text, keeping any leading \cellcolor outside the \textbf."""
    if not cell:
        return cell
    return _tabfmt._bold(cell)


def build(rows, scenes, ms, share_only, q=None):
    """share_only=False: stage cells are 'ms (pct)'. share_only=True: stage cells are
    the share alone and only STEP carries a time, written '8.69 ms'."""
    cols = [lab for lab, _ in STAGES] + ["Other"]
    nc = len(cols)
    base = ms["ours"]["Total"]
    # one centred column per stage holding fixed-width boxes, so every row's cell has
    # the same width (numbers line up) while sitting centred under its header
    if share_only:
        L = _tabfmt.wide_open("l" + " c" * nc + " rr", size=r"\footnotesize", colsep="4pt")
    else:
        # 2026-11-19 (ya): the step time and the slowdown against ours share one column,
        # "9.98 (1.11x)", read like the stage cells' "ms (share)". This also folds in the
        # hand edits made to the output in Overleaf, so a rebuild keeps them: "Method" and
        # "Total" heads, no spanning units line (units are in the caption), rules around the
        # stage block, caption on top (\footnotesize after it, so the caption keeps its size).
        # 2026-11-19 (Nicholas): Total moved in front of the stages; all times are whole-run seconds.
        L = _tabfmt.wide_open("l | rrrr | c |" + " c" * nc, size="", colsep="3pt")
        L[1:1] = [r"\caption{Training time by stage over 30k steps on an RTX~3070 (s)}", r"\footnotesize"]
    L[0] = "% generated by figsrc/build_stage_times.py\n" + L[0]
    if share_only:
        L.append("Ablation & " + " & ".join(cols) + r" & Step & vs Ours \\")
    else:
        L.append(r"Method & PSNR$\uparrow$ & SSIM$\uparrow$ & LPIPS$\downarrow$ & MB & Total & " + " & ".join(cols) + r" \\")
    L.append(r"\midrule")
    for arm, name in ARMS:
        t = ms[arm]["Total"]
        cells = [name]
        for c in cols:
            v = ms[arm][c]
            tint = r"\cellcolor{%s}" % HIT_COLOR if c in HIT.get(arm, ()) else ""
            p = 100 * v / t
            if share_only:
                txt = r"${<}1$\%" if p < 0.5 else r"%d\%%" % round(p)
                cells.append(tint + r"\makebox[1.9em][r]{%s}" % txt)
            else:
                cells.append(tint + r"%s\hspace{1.5pt}\makebox[2.6em][l]{%s}" % (fsec(v), pct(p)))
        if share_only:
            cells.append(fms(t) + r"\,ms")
            cells.append("" if arm == "ours" else r"%.2f$\times$" % (t / base))
        else:   # slowdown in a fixed left-aligned box, so the brackets line up down the column
            x = "1" if arm == "ours" else "%.2f" % (t / base)
            cells.insert(1, r"%s\hspace{1.5pt}\makebox[3.1em][l]{\color{%s}(%s$\times$)}" % (fsec(t), FADE, x))
            qa = q[arm]
            cells[1:1] = ["%.2f" % qa["psnr"], "%.3f" % qa["ssim"], "%.3f" % qa["lpips_vgg"], "%.0f" % qa["mb"]]
        if arm == "ours" and share_only:   # bold in the variant only; the paper table's Ours row is plain (Overleaf edit)
            cells = [bold(x) for x in cells]
        if arm == "all_std":
            L.append(r"\midrule")
        L.append(" & ".join(cells) + r" \\")
        if arm == "ours" and not share_only:   # rule under Ours (Overleaf edit)
            L.append(r"\midrule")
    if share_only:
        cap = r"\caption{Share of a training step by stage on an RTX~3070}"
        L += _tabfmt.wide_close(cap, "tab:stage_share")
        path = TAB_SHARE
    else:   # caption already placed on top, after \begin{table*}
        L += [r"\bottomrule", r"\end{tabular*}", r"\label{tab:stage_times}", r"\end{table*}"]
        path = TAB
    _tabfmt.write_table(path, "\n".join(L) + "\n")
    print("wrote", path)


MACROS = paperlib.out_path("tables", "stage_times_macros.tex")
# 2026-11-19: prose macros for the ablations quoted in the method (Sec. 3.2 cone trade-off, Sec. 3.5 tile SSIM).
# \st<Arm>... : <Arm> = LossStd (fused-ssim) | SHThree (SH3, no cone). Times are the table's ms per step; quality is
# pooled repeats then scenes over the same scenes as the table (RTX 3070).
MACRO_ARMS = [("loss_std", "LossStd"), ("sh3", "SHThree"),
              ("fwd_std", "FwdStd")]   # 2026-11-20: Sec. 4.5 strided-sampling paragraph cites this row


def quality(rows, scenes, arm, f):
    by = defaultdict(list)
    for r in rows:
        if r["arm"] == arm:
            by[r["scene"]].append(r[f])
    return mean([mean(by[s]) for s in scenes])


def write_macros(rows, scenes, ms):
    M = ["% generated by figsrc/build_stage_times.py from figsrc/data/ablation_std.jsonl -- do not edit",
         r"\newcommand{\stScenes}{%d}" % len(scenes),
         r"\newcommand{\stOursLossMs}{%.2f}" % ms["ours"]["Loss"]]
    for f, key, fmt in [("psnr", "Psnr", "%.2f"), ("ssim", "Ssim", "%.3f"), ("lpips_vgg", "Lpips", "%.3f")]:
        M.append(r"\newcommand{\stOurs%s}{%s}" % (key, fmt % quality(rows, scenes, "ours", f)))
    for arm, name in MACRO_ARMS:
        M.append(r"\newcommand{\st%sLossMs}{%.2f}" % (name, ms[arm]["Loss"]))
        M.append(r"\newcommand{\st%sLossX}{%.1f}" % (name, ms[arm]["Loss"] / ms["ours"]["Loss"]))
        M.append(r"\newcommand{\st%sStepX}{%.2f}" % (name, ms[arm]["Total"] / ms["ours"]["Total"]))
        M.append(r"\newcommand{\st%sStepPct}{%.1f}" % (name, 100 * (ms["ours"]["Total"] / ms[arm]["Total"] - 1)))
        for f, key, fmt in [("psnr", "Psnr", "%.2f"), ("ssim", "Ssim", "%.3f"), ("lpips_vgg", "Lpips", "%.3f")]:
            M.append(r"\newcommand{\st%s%s}{%s}" % (name, key, fmt % quality(rows, scenes, arm, f)))
        M.append(r"\newcommand{\st%sPsnrGain}{%.2f}" % (name, quality(rows, scenes, "ours", "psnr") - quality(rows, scenes, arm, "psnr")))
    open(MACROS, "w", encoding="utf-8", newline="\n").write("\n".join(M) + "\n")
    print("wrote", MACROS)


def main():
    rows, scenes = load()
    ms = per_step(rows, scenes)
    build(rows, scenes, ms, share_only=False, q=quality_all(scenes))
    build(rows, scenes, ms, share_only=True)
    write_macros(rows, scenes, ms)
    # 2026-11-20: quality exactly as the table prints it (all tiers pooled), for prose that cites the table;
    # \st<Arm>Psnr above is RTX 3070 only. \stTab<Arm>{Psnr,Ssim}, arms ours + fwd_std.
    q = quality_all(scenes)
    with open(MACROS, "a", encoding="utf-8", newline="\n") as f:
        for arm, name in (("ours", "Ours"), ("fwd_std", "FwdStd")):
            f.write(r"\newcommand{\stTab%sPsnr}{%.2f}" % (name, q[arm]["psnr"]) + "\n")
            f.write(r"\newcommand{\stTab%sSsim}{%.3f}" % (name, q[arm]["ssim"]) + "\n")
        # fwd_std minus ours (full-image supervision relative to ours), signed, at the table's display precision (a difference that rounds to zero prints 0.00)
        def signed(v, d):
            s = "%.*f" % (d, v)
            if float(s) == 0:
                return "%.*f" % (d, 0.0)
            return ("+" if v > 0 else "$-$") + "%.*f" % (d, abs(v))
        f.write(r"\newcommand{\stTabFwdStdDPsnr}{%s}" % signed(round(q["fwd_std"]["psnr"], 2) - round(q["ours"]["psnr"], 2), 2) + "\n")
        f.write(r"\newcommand{\stTabFwdStdDSsim}{%s}" % signed(round(q["fwd_std"]["ssim"], 3) - round(q["ours"]["ssim"], 3), 3) + "\n")
    print("scenes (%d):" % len(scenes), ", ".join(scenes))
    for a, h in ARMS:
        print("  %-10s %6.2f ms/step" % (a, ms[a]["Total"]))


if __name__ == "__main__":
    main()


==> figsrc/build_stage_vram.py <==
"""Device memory of a training step on garden, ours and each within-stage alternative that changes it (Sec. 4.3).

    python figsrc/build_stage_vram.py  ->  paper_figures/figures_out/stage_vram.pdf

Data: figsrc/data/stage_detail_time.jsonl (see build_stage_detail.py). Per run: vram_used = device memory in use at
the end of the run minus in use right after context creation (cuMemGetInfo), i.e. everything the process allocated;
vram_breakdown = the trainer's own named buffers. Buffers are grouped below; "scratch" is the rest of vram_used
(sort temporary storage, the ground-truth prefetch slots, and the buffers a stage allocates for itself, e.g. the
derivative maps of fused-ssim, Taming's per-bucket checkpoints, the gradient buffer of the unfused Adam).
Mean over the runs of garden.
"""
import json, os
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

import paperlib

HERE = os.path.dirname(os.path.abspath(__file__))
D = os.path.join(HERE, "data")
OUT = paperlib.out_path("paper_figures", "figures_out")
SCENE = "garden"

ARMS = [  # arm, label
    ("ours", "Ours"),
    ("keys_twopass", "Two-pass keys"),
    ("sort_std", "64-bit keys"),
    ("loss_std", "fused-ssim"),
    ("bwd_taming", "Taming bwd"),
    ("adam_unfused", "Unfused Adam"),
    ("adam_fp32", "fp32 moments"),
    ("nodirect", "SH0, no direct RGB"),
    ("sh3", "SH3, no cone"),
]
GROUPS = [  # name, buffer-name test, colour
    ("splat parameters", lambda k: k in ("xyz_ws", "rotations", "scales_opacs", "sh_coeffs", "colors"), "#5F84B8"),
    ("Adam moments", lambda k: k.startswith("g_"), "#AFC8EC"),
    ("projected splats + grads", lambda k: k in ("xy_vs", "inv_cov_vs_opacity", "rgb", "radii", "tiles_touched",
                                                  "rect_tile_space") or k.startswith("v_") and k != "v_pixel_state", "#009E73"),
    ("keys + sort", lambda k: k.startswith("sorting_") or k.startswith("key") or k == "tile_ranges", "#E69F00"),
    ("per-pixel", lambda k: k in ("pixel_state", "n_contributors", "v_pixel_state", "ref_image"), "#CC79A7"),
]
OTHER = ("scratch", "#BBBBBB")


def main():
    rows = [json.loads(l) for l in open(os.path.join(D, "stage_detail_time.jsonl"))]
    stacks, labels = [], []
    for arm, label in ARMS:
        rs = [r for r in rows if r["scene"] == SCENE and r["arm"] == arm]
        if not rs:
            continue
        vals = []
        for name, test, _ in GROUPS:
            vals.append(np.mean([sum(v for k, v in r["vram_breakdown"].items() if test(k) and not k.endswith("_alt"))
                                 for r in rs]) / 2**20)
        used = np.mean([r["vram_used"] for r in rs]) / 2**20
        vals.append(used - sum(vals))
        stacks.append(vals); labels.append(label)
        print(f"{label:16s} total {used:6.0f} MB  " + "  ".join(f"{g[0][:10]} {v:5.0f}" for g, v in zip(GROUPS + [OTHER], vals)))
    stacks = np.array(stacks)
    fig, ax = plt.subplots(figsize=(3.4, 2.1))
    y = np.arange(len(labels))[::-1]
    left = np.zeros(len(labels))
    for j, (name, _, c) in enumerate(GROUPS + [(OTHER[0], None, OTHER[1])]):
        ax.barh(y, stacks[:, j], left=left, color=c, height=0.66, lw=0.3, edgecolor="white", label=name)
        left += stacks[:, j]
    for i, (yi, tot) in enumerate(zip(y, left)):
        d = "" if i == 0 else f" (+{tot - left[0]:,.0f})"
        ax.text(tot + 12, yi, f"{tot:,.0f}{d}", va="center", fontsize=5.5)
    ax.set_yticks(y); ax.set_yticklabels(labels, fontsize=6.5)
    ax.axhline(y[0] - 0.5, color="#222222", lw=0.5)
    ax.set_xlabel("device memory on garden (MB)", fontsize=6.5)
    ax.tick_params(axis="x", labelsize=6)
    ax.set_xlim(0, left.max() * 1.2)
    for s in ("top", "right"):
        ax.spines[s].set_visible(False)
    ax.legend(fontsize=5, frameon=False, ncol=3, loc="lower center", bbox_to_anchor=(0.45, 1.0),
              handlelength=1, columnspacing=0.8)
    fig.tight_layout(pad=0.2)
    fig.savefig(os.path.join(OUT, "stage_vram.pdf"))
    print("->", os.path.join(OUT, "stage_vram.pdf"))


if __name__ == "__main__":
    main()


==> figsrc/build_teaser.py <==
"""Teaser (first-page figure): Ours on counter (Mip-NeRF 360 at full resolution, 3115x2076), held-out view 20
(DSCF6017.JPG), with the RTX 3070 training times of Table 1 overlaid, and insets on a bag of fusilli, bread in
a plastic bag and a water jug: LiteGS, LichtFeld, ours, ground truth.

    python build_teaser.py [render_dir]

render_dir holds full-resolution renders of DSCF6017.JPG:
  ours.png, gt.png   figsrc/render_val.py on RESULTS_ARCHIVE/cone_runs/bwd50/counter/v50.ply (the paper's Ours
                     run: cone 352d54f + bwd v50, seed 1, 30k steps, RTX 3070) - val index 20, 31.12 dB
  litegs.png         figsrc/render_inria.py on Downloads/competitor_plys/counter_litegs.ply - 28.30 dB
  lichtfeld.png      figsrc/render_inria.py --orig on Downloads/competitor_plys/counter_lichtfeld.ply - 31.02 dB
The competitor models are the comparison fleet's counter runs (Table 1: 0.99M / 1.00M splats), each rendered with
whichever rasterizer scores it higher on this view. (figsrc/render_novel.py makes novel views of the same models.)
Without render_dir the committed images in figures/teaser/ are reused and only the .tex is rewritten.

Times are NOT from these renders: they are the Mip-NeRF 360 RTX 3070 column of Table 1 (mean over 7 scenes),
taken from build_comparison (same cells, same withheld times).
"""
import os as _os_k, sys as _sys_k; _sys_k.path.insert(0, _os_k.path.dirname(_os_k.path.abspath(__file__)))
import _tabfmt  # save_keep_caption: keeps the hand-edited inline caption block (2026-11-20)
import os, sys

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.dirname(HERE)
IMG = os.path.join(ROOT, "figures", "teaser")
OUT = os.path.join(ROOT, "diagrams", "fig_teaser.tex")

SCENE = "counter"
W, H = 3115, 2076
DS, DS_LABEL = "mip360", "Mip-NeRF 360"
# columns: (label, render file in render_dir)
COLS = [("LiteGS", "litegs.png"), ("LichtFeld", "lichtfeld.png"), ("Ours", "ours.png"), ("Ground truth", "gt.png")]
# insets: (name, centre x, centre y, side) in full-resolution pixels, and the frame colour
INSETS = [("pasta", 1360, 1110, 520, "tsA"),
          ("bread", 700, 1010, 520, "tsB"),
          ("jug", 2690, 800, 600, "tsC")]
# the large render is cropped to this box (same aspect as the image), a little right of centre
MX, MY, CW = 300, 125, 2740
CH = round(CW * H / W)
BF = r"\textbf{%s}"


def images(src):
    from PIL import Image
    os.makedirs(IMG, exist_ok=True)
    for f in os.listdir(IMG):   # drop the images of an earlier scene
        os.remove(os.path.join(IMG, f))
    ims = {}
    for label, f in COLS:
        ims[label] = Image.open(os.path.join(src, f)).convert("RGB")
        assert ims[label].size == (W, H), (f, ims[label].size)
    ims["Ours"].crop((MX, MY, MX + CW, MY + CH)).resize((2400, round(2400 * CH / CW)), Image.LANCZOS).save(os.path.join(IMG, f"{SCENE}_ours.jpg"), quality=93)
    for name, x, y, s, _ in INSETS:
        box = (x - s // 2, y - s // 2, x + s // 2, y + s // 2)
        for j, (label, _) in enumerate(COLS):
            # native pixels; JPEG keeps the page light
            ims[label].crop(box).save(os.path.join(IMG, f"{name}_{j}.jpg"), quality=95)


def times():
    sys.path.insert(0, HERE)
    import io, contextlib
    with contextlib.redirect_stdout(io.StringIO()):
        import build_comparison as bc   # rewrites Table 1 identically
    rows, missing = [], []
    for a in bc.ORDER:
        t = bc.cells[(a, DS, "t3070")]
        name = {"VkSplat (upstream)": "VkSplat", "OURS 30k": "Ours"}.get(a, a)
        # quality: the same Table 1 cells (Mip-NeRF 360 mean over 7 scenes, pooled over devices)
        q = (bc.cells[(a, DS, "psnr")], bc.cells[(a, DS, "ssim")])
        (rows if t is not None else missing).append((name, t) + q)
    rows.sort(key=lambda r: -r[1])
    return rows, [m[0] for m in missing]


def mmss(t):
    t = round(t)
    return f"{t // 60}m {t % 60:02d}s"


def tex(rows, missing):
    TW, G, NC = 17.6, 0.08, len(COLS)
    # render width so that 3 inset rows match its height and NC inset columns fill the rest of the line
    IW = (TW - 0.25 - (NC - 1) * G + NC * 2 * G / 3) / (1 + NC / (3 * CW / CH))
    IH = IW * CH / CW
    S = (IH - 2 * G) / 3
    X1 = IW + 0.25
    L = ["% generated by figsrc/build_teaser.py -- do not edit by hand",
         r"\begin{teaserfigure}", r"\centering",
         r"\definecolor{tsA}{HTML}{E8590C}\definecolor{tsB}{HTML}{1C7ED6}\definecolor{tsC}{HTML}{2B8A3E}",
         r"\begin{tikzpicture}[font=\sffamily\scriptsize, inner sep=0pt]"]
    # the render, with the inset frames
    L.append(rf"\node[anchor=north west] at (0,0) {{\includegraphics[width={IW:.3f}cm]{{figures/teaser/{SCENE}_ours.jpg}}}};")
    for name, x, y, s, col in INSETS:
        x0, y0 = x - s / 2 - MX, y - s / 2 - MY
        assert 0 <= x0 and x0 + s <= CW and 0 <= y0 and y0 + s <= CH, name
        L.append(rf"\draw[{col}, line width=0.9pt] ({x0 / CW * IW:.3f},{-y0 / CW * IW:.3f}) rectangle ++({s / CW * IW:.3f},{-s / CW * IW:.3f});")
    # panel over the bottom-right of the render: Table 1's Mip-NeRF 360 means (training time on an
    # RTX 3070, PSNR, SSIM), not these renders
    rh, lw, bw, tw, qw = 0.3, 1.05, 1.2, 0.92, 0.68
    PW = 0.1 + lw + bw + tw + 2 * qw + 0.05
    tmax = rows[0][1]
    ph = 0.42 + 0.3 + len(rows) * rh + 0.08
    PX, PY = IW - PW - 0.12, -IH + ph + 0.12
    QX = PX + 0.1 + lw + bw + tw            # left edge of the PSNR column
    L.append(rf"\fill[black, fill opacity=0.62] ({PX},{PY}) rectangle ++({PW:.3f},{-ph:.3f});")
    L.append(rf"\node[anchor=north west, text=white] at ({PX + 0.1},{PY - 0.1}) {{\textbf{{{DS_LABEL}, mean of 7 scenes}}}};")
    yh = PY - 0.42
    L.append(rf"\node[anchor=north west, text=white!80!black] at ({PX + 0.1 + lw},{yh:.3f}) {{Training time, RTX 3070}};")
    L.append(rf"\node[anchor=north east, text=white!80!black] at ({QX + qw:.3f},{yh:.3f}) {{PSNR}};")
    L.append(rf"\node[anchor=north east, text=white!80!black] at ({QX + 2 * qw:.3f},{yh:.3f}) {{SSIM}};")
    for k, (name, t, psnr, ssim) in enumerate(rows):
        y = PY - 0.72 - k * rh
        ours = name == "Ours"
        col = "tsA" if ours else "white!70!black"
        f = (lambda x: BF % x) if ours else (lambda x: x)   # name and time only; PSNR/SSIM never bold
        L.append(rf"\node[anchor=north west, text=white] at ({PX + 0.1},{y:.3f}) {{{f(name)}}};")
        L.append(rf"\fill[{col}] ({PX + 0.1 + lw},{y - 0.03:.3f}) rectangle ++({t / tmax * bw:.3f},-0.16);")
        L.append(rf"\node[anchor=north west, text=white] at ({PX + 0.1 + lw + t / tmax * bw + 0.06:.3f},{y:.3f}) {{{f(mmss(t))}}};")
        L.append(rf"\node[anchor=north east, text=white] at ({QX + qw:.3f},{y:.3f}) {{{'%.2f' % psnr}}};")
        L.append(rf"\node[anchor=north east, text=white] at ({QX + 2 * qw:.3f},{y:.3f}) {{{'%.3f' % ssim}}};")
    # insets: one column per method, one row per region
    for i, (name, *_, col) in enumerate(INSETS):
        y = -i * (S + G)
        for j, (label, _) in enumerate(COLS):
            x = X1 + j * (S + G)
            L.append(rf"\node[anchor=north west] at ({x:.3f},{y:.3f}) {{\includegraphics[width={S:.3f}cm]{{figures/teaser/{name}_{j}.jpg}}}};")
            L.append(rf"\draw[{col}, line width=0.9pt] ({x:.3f},{y:.3f}) rectangle ++({S:.3f},{-S:.3f});")
    for j, (label, _) in enumerate(COLS):
        lab = BF % label if label == "Ours" else label
        L.append(rf"\node[anchor=north] at ({X1 + j * (S + G) + S / 2:.3f},{-IH - 0.08:.3f}) {{{lab}}};")
    L += [r"\end{tikzpicture}",
          r"\caption[\captitle{diagrams/fig_teaser}]{\usecap{diagrams/fig_teaser}}",   # caption text: sec/captions.tex
          r"\Description{Left: a render of a held-out view of the Mip-NeRF 360 counter scene by our method, with a panel of "
          r"training times on an RTX 3070 over its bottom-right corner (ours about 4 minutes, the others 24 to 33 minutes) "
          r"and three framed regions. Right: the framed regions (a bag of pasta, bread in a plastic bag, a water jug) "
          r"rendered by LiteGS, LichtFeld and ours, beside the ground-truth photograph.}",
          r"\label{fig:teaser}", r"\end{teaserfigure}", ""]
    _tabfmt.save_keep_caption(OUT, "\n".join(L))


if __name__ == "__main__":
    if len(sys.argv) > 1:
        images(sys.argv[1])
    rows, missing = times()
    for r in rows:
        print(f"{r[0]:12s} {mmss(r[1]):>8s}")
    print("no 3070 time:", missing)
    tex(rows, missing)
    print("wrote", OUT)


==> figsrc/build_visibility.py <==
"""Share of splats visible per view, on the 15 finished models (bwd3147/<scene>/v47.ply, cone f86b746 defaults).

Data: figsrc/data/visibility/<scene>.json, written by RESULTS_ARCHIVE/cone_runs/visibility_stats.py.
"Visible" = nonzero tile count after our projection (frustum, near plane, cone, early alpha reject), the same test
the fused projection-backward + Adam kernel uses to skip a splat. Every train and test view of every scene, pooled.

Histogram of views by % of splats visible, 5% buckets, y = share of all views, bars stacked by scene
(Mip-NeRF 360 blues, Tanks and Temples oranges).

  python build_visibility.py  ->  ../build_diagrams/visibility_hist.pdf  (+ paper_figures/figures_out/visibility_hist.pdf)
"""
import json
import os

import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

import paperlib
import palette

HERE = os.path.dirname(os.path.abspath(__file__))
DATA = os.path.join(HERE, "data", "visibility")
OUT = paperlib.out_path("paper_figures", "figures_out")
OUT2 = os.path.normpath(os.path.join(HERE, "..", "..", "build_diagrams"))
MIP = ["bicycle", "garden", "stump", "room", "counter", "kitchen", "bonsai"]
TNT = ["Family", "Francis", "Horse", "Lighthouse", "Train", "Truck", "Caterpillar", "Ignatius"]
EDGES = np.arange(0, 75, 5)

pct = {}
for s in MIP + TNT:
    d = json.load(open(os.path.join(DATA, s + ".json")))
    n = d["splats"]
    pct[s] = np.array([r["visible"] for r in d["train"] + d["test"]]) / n * 100
total = sum(len(v) for v in pct.values())
assert max(v.max() for v in pct.values()) < EDGES[-1]


def share(v):
    return np.histogram(v, EDGES)[0] / total * 100


allv = np.concatenate(list(pct.values()))
mid, w = EDGES[:-1] + 2.5, 4.4
c_mip = plt.get_cmap("Blues")(np.linspace(0.35, 0.9, len(MIP)))
c_tnt = plt.get_cmap("Oranges")(np.linspace(0.3, 0.9, len(TNT)))

fig, ax = plt.subplots(figsize=(3.4, 2.4))
bottom = np.zeros(len(mid))
for s, c in list(zip(MIP, c_mip)) + list(zip(TNT, c_tnt)):
    h = share(pct[s]); ax.bar(mid, h, w, bottom=bottom, color=c, lw=0.2, edgecolor="white", label=s); bottom += h
ax.legend(fontsize=5, frameon=False, ncol=2, loc="upper right", handlelength=1, columnspacing=0.8, labelspacing=0.25)
ax.axvline(allv.mean(), color="black", lw=0.7, ls="--")
ax.text(allv.mean() - 0.8, 21.5, f"mean {allv.mean():.0f}%", fontsize=6, va="top", ha="right")
ax.set_ylabel("share of views (%)", fontsize=7)
ax.set_yticks([0, 5, 10, 15, 20])
ax.set_xlim(EDGES[0], EDGES[-1])
ax.set_xticks(EDGES)
ax.set_xlabel(f"splats visible in the view (%); {total} views", fontsize=7)
ax.tick_params(labelsize=6)
ax.grid(True, axis="y", lw=0.3, alpha=0.5); ax.set_axisbelow(True)
ax.spines[["top", "right"]].set_visible(False)
fig.tight_layout()
for d in (OUT, OUT2):
    os.makedirs(d, exist_ok=True)
    fig.savefig(os.path.join(d, "visibility_hist.pdf"))
    print("wrote", os.path.join(d, "visibility_hist.pdf"))
print(f"all views: mean {allv.mean():.1f}%  median {np.median(allv):.1f}%  p10 {np.percentile(allv,10):.1f}  p90 {np.percentile(allv,90):.1f}")
print("buckets", list(zip(EDGES[:-1].tolist(), np.round(share(allv), 1).tolist())))


==> figsrc/build_visibility_muted.py <==
"""Share of splats visible per view, on the 15 finished models (bwd3147/<scene>/v47.ply, cone f86b746 defaults).

Data: figsrc/data/visibility/<scene>.json, written by RESULTS_ARCHIVE/cone_runs/visibility_stats.py.
"Visible" = nonzero tile count after our projection (frustum, near plane, cone, early alpha reject), the same test
the fused projection-backward + Adam kernel uses to skip a splat. Every train and test view of every scene, pooled.

Histogram of views by % of splats visible, 5% buckets, y = share of all views, bars stacked by scene
MUTED COPY (2026-11-14, figure board variant): the blue/orange ramps stood out against the paper, whose colour
is reserved for the methods in the results. Scenes here are two low-saturation ramps (cool grey for Mip-NeRF 360,
warm grey for Tanks and Temples), and the legend has one column per dataset with a header each.

  python build_visibility_muted.py  ->  paper_figures/figures_out/visibility_hist_muted.pdf
"""
import json
import os

import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

import paperlib
import palette

HERE = os.path.dirname(os.path.abspath(__file__))
DATA = os.path.join(HERE, "data", "visibility")
OUT = paperlib.out_path("paper_figures", "figures_out")
OUT2 = os.path.normpath(os.path.join(HERE, "..", "..", "build_diagrams"))
MIP = ["bicycle", "garden", "stump", "room", "counter", "kitchen", "bonsai"]
TNT = ["Family", "Francis", "Horse", "Lighthouse", "Train", "Truck", "Caterpillar", "Ignatius"]
EDGES = np.arange(0, 75, 5)

pct = {}
for s in MIP + TNT:
    d = json.load(open(os.path.join(DATA, s + ".json")))
    n = d["splats"]
    pct[s] = np.array([r["visible"] for r in d["train"] + d["test"]]) / n * 100
total = sum(len(v) for v in pct.values())
assert max(v.max() for v in pct.values()) < EDGES[-1]


def share(v):
    return np.histogram(v, EDGES)[0] / total * 100


allv = np.concatenate(list(pct.values()))
mid, w = EDGES[:-1] + 2.5, 4.4
from matplotlib.colors import LinearSegmentedColormap
from matplotlib.patches import Patch
cool = LinearSegmentedColormap.from_list("cool", ["#DCE1E7", "#3E4A5A"])   # slate grey
warm = LinearSegmentedColormap.from_list("warm", ["#E9E4DC", "#5E5446"])   # taupe grey
c_mip = cool(np.linspace(0.05, 1.0, len(MIP)))
c_tnt = warm(np.linspace(0.05, 1.0, len(TNT)))

fig, ax = plt.subplots(figsize=(3.4, 2.4))
bottom = np.zeros(len(mid))
for s, c in list(zip(MIP, c_mip)) + list(zip(TNT, c_tnt)):
    h = share(pct[s]); ax.bar(mid, h, w, bottom=bottom, color=c, lw=0.2, edgecolor="white", label=s); bottom += h
# column-major legend: left = header + 7 Mip-NeRF 360 + blank, right = header + 8 Tanks and Temples
hs, ls = ax.get_legend_handles_labels()
blank = Patch(visible=False)
hs = [blank] + hs[:len(MIP)] + [blank] + [blank] + hs[len(MIP):]
ls = ["Mip-NeRF 360"] + ls[:len(MIP)] + [""] + ["T&T"] + ls[len(MIP):]
leg = ax.legend(hs, ls, fontsize=5, frameon=False, ncol=2, loc="upper right", bbox_to_anchor=(1.04, 1.06), handlelength=1, columnspacing=0.6, labelspacing=0.25)
for t in leg.get_texts():
    if t.get_text() in ("Mip-NeRF 360", "T&T"):
        t.set_fontweight("bold")
ax.axvline(allv.mean(), color="#222222", lw=0.7, ls="--")
ax.text(allv.mean() - 1.3, 21.5, f"mean {allv.mean():.0f}%", fontsize=6, va="top", ha="right")
ax.set_ylabel("share of views (%)", fontsize=7)
ax.set_yticks([0, 5, 10, 15, 20])
ax.set_xlim(EDGES[0], EDGES[-1])
ax.set_xticks(EDGES)
ax.set_xlabel(f"splats visible in the view (%); {total} views", fontsize=7)
ax.tick_params(labelsize=6)
ax.grid(True, axis="y", lw=0.3, alpha=0.5); ax.set_axisbelow(True)
ax.spines[["top", "right"]].set_visible(False)
fig.tight_layout()
os.makedirs(OUT, exist_ok=True)
fig.savefig(os.path.join(OUT, "visibility_hist_muted.pdf"))
print("wrote", os.path.join(OUT, "visibility_hist_muted.pdf"))
print(f"all views: mean {allv.mean():.1f}%  median {np.median(allv):.1f}%  p10 {np.percentile(allv,10):.1f}  p90 {np.percentile(allv,90):.1f}")
print("buckets", list(zip(EDGES[:-1].tolist(), np.round(share(allv), 1).tolist())))


==> figsrc/build_visibility_redblue.py <==
"""Share of splats visible per view, on the 15 finished models (bwd3147/<scene>/v47.ply, cone f86b746 defaults).

Data: figsrc/data/visibility/<scene>.json, written by RESULTS_ARCHIVE/cone_runs/visibility_stats.py.
"Visible" = nonzero tile count after our projection (frustum, near plane, cone, early alpha reject), the same test
the fused projection-backward + Adam kernel uses to skip a splat. Every train and test view of every scene, pooled.

Histogram of views by % of splats visible, 5% buckets, y = share of all views, bars stacked by scene
RED/BLUE COPY (2026-11-14, figure board variant): Tanks and Temples in a ramp through the red of the tables'
highlight (rankone), Mip-NeRF 360 in a blue of the same tone, and the legend has one column per dataset with a header each.

  python build_visibility_redblue.py  ->  paper_figures/figures_out/visibility_hist_redblue.pdf
"""
import json
import os

import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

import paperlib
import palette

HERE = os.path.dirname(os.path.abspath(__file__))
DATA = os.path.join(HERE, "data", "visibility")
OUT = paperlib.out_path("paper_figures", "figures_out")
OUT2 = os.path.normpath(os.path.join(HERE, "..", "..", "build_diagrams"))
MIP = ["bicycle", "garden", "stump", "room", "counter", "kitchen", "bonsai"]
TNT = ["Family", "Francis", "Horse", "Lighthouse", "Train", "Truck", "Caterpillar", "Ignatius"]
EDGES = np.arange(0, 75, 5)

pct = {}
for s in MIP + TNT:
    d = json.load(open(os.path.join(DATA, s + ".json")))
    n = d["splats"]
    pct[s] = np.array([r["visible"] for r in d["train"] + d["test"]]) / n * 100
total = sum(len(v) for v in pct.values())
assert max(v.max() for v in pct.values()) < EDGES[-1]


def share(v):
    return np.histogram(v, EDGES)[0] / total * 100


allv = np.concatenate(list(pct.values()))
mid, w = EDGES[:-1] + 2.5, 4.4
from matplotlib.colors import LinearSegmentedColormap
from matplotlib.patches import Patch
# rankone (#ECB4AF, preamble.tex) sits in the middle of the red ramp; the blue mirrors it (#AFC8EC).
cool = LinearSegmentedColormap.from_list("cool", ["#E4ECF8", "#AFC8EC", "#5F84B8"])   # soft blue
warm = LinearSegmentedColormap.from_list("warm", ["#F8E6E4", "#ECB4AF", "#B8625A"])   # highlight red
c_mip = cool(np.linspace(0.05, 1.0, len(MIP)))
c_tnt = warm(np.linspace(0.05, 1.0, len(TNT)))

fig, ax = plt.subplots(figsize=(3.4, 2.4))
bottom = np.zeros(len(mid))
for s, c in list(zip(MIP, c_mip)) + list(zip(TNT, c_tnt)):
    h = share(pct[s]); ax.bar(mid, h, w, bottom=bottom, color=c, lw=0.2, edgecolor="white", label=s); bottom += h
# column-major legend: left = header + 7 Mip-NeRF 360 + blank, right = header + 8 Tanks and Temples
hs, ls = ax.get_legend_handles_labels()
blank = Patch(visible=False)
hs = [blank] + hs[:len(MIP)] + [blank] + [blank] + hs[len(MIP):]
ls = ["Mip-NeRF 360"] + ls[:len(MIP)] + [""] + ["T&T"] + ls[len(MIP):]
leg = ax.legend(hs, ls, fontsize=5, frameon=False, ncol=2, loc="upper right", bbox_to_anchor=(1.04, 1.06), handlelength=1, columnspacing=0.6, labelspacing=0.25)
for t in leg.get_texts():
    if t.get_text() in ("Mip-NeRF 360", "T&T"):
        t.set_fontweight("bold")
ax.axvline(allv.mean(), color="#222222", lw=0.7, ls="--")
ax.text(allv.mean() - 1.3, 21.5, f"mean {allv.mean():.0f}%", fontsize=6, va="top", ha="right")
ax.set_ylabel("share of views (%)", fontsize=7)
ax.set_yticks([0, 5, 10, 15, 20])
ax.set_xlim(EDGES[0], EDGES[-1])
ax.set_xticks(EDGES)
ax.set_xlabel(f"splats visible in the view (%); {total} views", fontsize=7)
ax.tick_params(labelsize=6)
ax.grid(True, axis="y", lw=0.3, alpha=0.5); ax.set_axisbelow(True)
ax.spines[["top", "right"]].set_visible(False)
fig.tight_layout()
os.makedirs(OUT, exist_ok=True)
fig.savefig(os.path.join(OUT, "visibility_hist_redblue.pdf"))
print("wrote", os.path.join(OUT, "visibility_hist_redblue.pdf"))
print(f"all views: mean {allv.mean():.1f}%  median {np.median(allv):.1f}%  p10 {np.percentile(allv,10):.1f}  p90 {np.percentile(allv,90):.1f}")
print("buckets", list(zip(EDGES[:-1].tolist(), np.round(share(allv), 1).tolist())))


==> figsrc/build_visibility_strip.py <==
"""Share of splats visible per view -- compact TikZ strip in the paper's diagram style (replaces the matplotlib
histogram fig_visibility_redblue, 2026-11-19, Nicholas: that one did not match the other figures and took a third
of a column).

One row per dataset: light bar = 5th..95th percentile of its views, dark bar = middle half (25th..75th),
ticks = each scene's mean (the row's lowest and highest scene named), dashed line = mean over the 15 scenes.
Pooling: views pooled within a dataset for the bars; the overall mean is the mean of scene means (as the text).

Data: data/visibility/<scene>.json (RESULTS_ARCHIVE/cone_runs/visibility_stats.py, 15 bwd3147 v47 models).
"Visible" = nonzero tile count after our projection.

  python build_visibility_strip.py  ->  ../diagrams/fig_visibility_strip.tex, ../diagrams/visibility_macros.tex
"""
import json
import os

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
DATA = os.path.join(HERE, "data", "visibility")
OUT = os.path.join(HERE, "..", "diagrams", "fig_visibility_strip.tex")
MOUT = os.path.join(HERE, "..", "diagrams", "visibility_macros.tex")
ROWS = [("Mip-NeRF 360", ["bicycle", "garden", "stump", "room", "counter", "kitchen", "bonsai"]),
        ("Tanks \\& Temples", ["Family", "Francis", "Horse", "Lighthouse", "Train", "Truck", "Caterpillar", "Ignatius"])]

vis, smean = {}, {}
for _, scenes in ROWS:
    for s in scenes:
        d = json.load(open(os.path.join(DATA, s + ".json")))
        v = 100 * np.array([r["visible"] for r in d["train"] + d["test"]]) / d["splats"]
        vis[s], smean[s] = v, v.mean()
allv = np.concatenate(list(vis.values()))
MEAN = float(np.mean(list(smean.values())))

# geometry (cm): label column, then the axis from X0 (0 %) to X1 (XMAX %)
X0, X1, XMAX = 2.05, 8.25, 70
x = lambda p: X0 + (X1 - X0) * p / XMAX
ROWY = [-0.55, -1.25]
BH = 0.24       # bar height
TH = 0.40       # scene-tick height
AY = -2.0       # axis line

L = ["% generated by figsrc/build_visibility_strip.py from figsrc/data/visibility -- do not edit",
     r"\begin{figure}[t]",
     r"\centering",
     r"\begin{tikzpicture}[dg, font=\sffamily\footnotesize]",
     r"  \tikzset{lab/.style={inner sep=0pt, text=dgink}, mut/.style={inner sep=0pt, text=dgmute}}",
     r"  \useasboundingbox (0,0.3) rectangle (8.4,-2.78);"]
for ri, ((name, scenes), y) in enumerate(zip(ROWS, ROWY)):
    v = np.concatenate([vis[s] for s in scenes])
    p5, p25, p75, p95 = np.percentile(v, [5, 25, 75, 95])
    L.append(r"  %% %s: %d views, p5 %.1f, p25 %.1f, p75 %.1f, p95 %.1f" % (name, len(v), p5, p25, p75, p95))
    L.append(r"  \node[lab, anchor=west] at (0,%.3f) {%s};" % (y, name))
    L.append(r"  \fill[black!12] (%.3f,%.3f) rectangle (%.3f,%.3f);" % (x(p5), y + BH / 2, x(p95), y - BH / 2))
    L.append(r"  \fill[black!32] (%.3f,%.3f) rectangle (%.3f,%.3f);" % (x(p25), y + BH / 2, x(p75), y - BH / 2))
    for s in scenes:
        L.append(r"  \draw[dgink, line width=0.7pt] (%.3f,%.3f) -- ++(0,%.3f);  %% %s %.1f" % (x(smean[s]), y + TH / 2, -TH, s, smean[s]))
    lo = min(scenes, key=lambda s: smean[s]); hi = max(scenes, key=lambda s: smean[s])
    ties = [s for s in scenes if round(smean[s]) == round(smean[lo])]
    # scene names: above the first row, below the second, so they stay clear of the other bar
    anc, ly = ("south", y + TH / 2 + 0.05) if ri == 0 else ("north", y - TH / 2 - 0.05)
    # lowest scene's name ends at its tick, highest scene's name starts at its tick (clear of the mean line)
    L.append(r"  \node[mut, anchor=%s east] at (%.3f,%.3f) {%s};" % (anc, x(smean[lo]) + 0.1, ly, ", ".join(ties)))
    L.append(r"  \node[mut, anchor=%s west] at (%.3f,%.3f) {%s};" % (anc, x(smean[hi]) - 0.1, ly, hi))
# overall mean
L.append(r"  \draw[dgink, line width=0.5pt, dashed] (%.3f,0.02) -- (%.3f,%.3f);" % (x(MEAN), x(MEAN), AY))
L.append(r"  \node[lab, anchor=south] at (%.3f,0.04) {mean %.0f\%%};" % (x(MEAN), MEAN))
# axis
L.append(r"  \draw[dgink, line width=0.4pt] (%.3f,%.3f) -- (%.3f,%.3f);" % (X0, AY, X1, AY))
for p in range(0, XMAX + 1, 10):
    L.append(r"  \draw[dgink, line width=0.4pt] (%.3f,%.3f) -- ++(0,-0.07) node[below=1.5pt, lab] {%d};" % (x(p), AY, p))
L.append(r"  \node[mut, anchor=west] at (0,%.3f) {\%% of splats seen};" % (AY - 0.22))
L += [r"\end{tikzpicture}",
      r"\caption{\textbf{Most splats are not seen in a given view.}}",
      r"\Description{Two horizontal bars, Mip-NeRF 360 and Tanks and Temples, over an axis of the percentage of splats "
      r"visible in a view from 0 to 70. Each bar spans the middle 90 percent of the dataset's views, with a darker middle "
      r"half and a tick at each scene's mean; a dashed line marks the mean of %.0f percent.}" % MEAN,
      r"\label{fig:visibility}",
      r"\end{figure}"]
open(OUT, "w", encoding="utf-8", newline="\n").write("\n".join(L) + "\n")

M = ["% generated by figsrc/build_visibility_strip.py from figsrc/data/visibility -- do not edit",
     r"\providecommand{\visMean}{%.0f}" % MEAN,
     r"\providecommand{\visPfive}{%.0f}" % np.percentile(allv, 5),
     r"\providecommand{\visPninetyfive}{%.0f}" % np.percentile(allv, 95),
     r"\providecommand{\visSceneMin}{%.0f}" % min(smean.values()),
     r"\providecommand{\visSceneMax}{%.0f}" % max(smean.values()),
     r"\providecommand{\visViews}{%d}" % len(allv)]
open(MOUT, "w", encoding="utf-8", newline="\n").write("\n".join(M) + "\n")
print("wrote", os.path.normpath(OUT), os.path.normpath(MOUT))
print("\n".join(M[1:]))


==> figsrc/bwd_sched_v50.py <==
"""Generate diagrams/fig_bwd_ours_v50.tex: our rasterize backward, variant 50 (= 47 with the bookkeeping trimmed).

  python bwd_sched_v50.py

Parts 1-3 (the maths, the tile, the two schedules) are the same as variant 47, so they are taken from
fig_bwd_ours_template.tex and the same simulated schedules; this script replaces everything from part 4 on:
  4  how a gaussian finds the count it waits for (one 32-bit word of four chunk masks, two bit counts)
  5  reduce and emit (12 exchanges leave one gradient on each of 9 lanes; each adds at its own address)
  6  shared memory of variant 50 (9216 B)
The worked numbers in part 4 are computed here from MASKS, and the lanes of part 5 from the kernel's
wv_scatter_idx (GS-CUDA-wave gscuda/src/kernels_render_bwd_wave.cuh).
"""
import os

W, CW, CH, RS = 4, 0.52, 0.27, 0.5     # warps, cell width, cell height, row spacing (cm)
X0 = 1.15                               # x of step 0
MASKS = [{1, 2, 3, 4}, {3, 4}, {5, 6, 7, 8}, {1, 3}, {2, 4, 6}, {7, 8}, {1, 2}, {5, 7},
         {3, 4, 5, 6}, {6, 8}, {1, 2, 3, 4}, {7}]
SHADE = ["black!8", "black!22"]


def simulate(masks):
    done = {}
    free = [0] * W
    cells = []
    for k, m in enumerate(masks):
        w = k % W
        t = free[w]
        for c in sorted(m):
            dep = max([done[(j, c)] for j in range(k) if c in masks[j]] or [0])
            t = max(t, dep)
            cells.append((w, t, k, c))
            done[(k, c)] = t + 1
            t += 1
        free[w] = t
    return cells


def tikz(cells, steps, y0):
    out = []
    for t in range(steps):
        out.append(rf"\node[mut, font=\tiny] at ({X0 + t*CW + CW/2:.3f},{y0 + 0.3:.3f}) {{{t}}};")
    for w in range(W):
        out.append(rf"\node[mut, anchor=east] at ({X0 - 0.08:.3f},{y0 - 0.12 - w*RS - CH/2:.3f}) {{warp {w}}};")
        for t in range(steps):
            out.append(rf"\draw[draw=black!18, line width=0.2pt] ({X0 + t*CW:.3f},{y0 - 0.12 - w*RS:.3f}) rectangle ++({CW:.3f},{-CH:.3f});")
    seen = set()
    for (w, t, k, c) in cells:
        if t >= steps:
            continue
        x, y = X0 + t*CW, y0 - 0.12 - w*RS
        out.append(rf"\draw[cell, line width=0.3pt, fill={SHADE[(k // W) % 2]}] ({x:.3f},{y:.3f}) rectangle ++({CW:.3f},{-CH:.3f});")
        out.append(rf"\node[lab, font=\tiny] at ({x + CW/2:.3f},{y - CH/2:.3f}) {{{c}}};")
        if k not in seen:
            seen.add(k)
            out.append(rf"\node[lab, font=\tiny, anchor=south west, inner sep=0.5pt] at ({x:.3f},{y:.3f}) {{$g_{{{k}}}$}};")
    return "\n".join(out)


# ---------------------------------------------------------------- part 4: the count a gaussian waits for
EX_K, EX_C = 9, 6          # worked example: g9 on chunk 6 (the wait that part 3(b) points at)


def names(ks):
    return ", ".join(rf"$g_{{{k}}}$" for k in ks)


def part_count(y):
    g0 = (EX_K // W) * W
    before = [k for k in range(g0) if EX_C in MASKS[k]]
    earlier = [k for k in range(g0, EX_K) if EX_C in MASKS[k]]
    group = [k for k in range(g0, g0 + W) if EX_C in MASKS[k]]
    assert EX_C in MASKS[EX_K]
    need = len(before) + len(earlier)
    after = len(before) + len(group)
    gx, gy, cw, ch, gap = 1.25, -0.72, 0.3, 0.2, 0.1     # grid origin, cell size, gap between groups
    o = [rf"\pstep{{4}}{{0}}{{{y}}}{{The count a gaussian waits for, from one word}}",
         rf"\begin{{scope}}[shift={{(0,{y})}}]"]
    for c in range(1, 9):
        o.append(rf"\node[mut, font=\tiny] at ({gx + (c - 0.5)*cw:.3f},{gy + 0.14:.3f}) {{{c}}};")
    o.append(rf"\node[mut, anchor=east] at ({gx - 0.5:.3f},{gy + 0.14:.3f}) {{chunk}};")

    def rowy(k):
        return gy - k*ch - (k // W)*gap
    for k, m in enumerate(MASKS):
        yk = rowy(k)
        for c in range(1, 9):
            fill = "black!45" if c in m else "white"
            o.append(rf"\draw[cell, line width=0.25pt, fill={fill}] ({gx + (c - 1)*cw:.3f},{yk:.3f}) rectangle ++({cw:.3f},{-ch:.3f});")
        o.append(rf"\node[lab, anchor=east] at ({gx - 0.08:.3f},{yk - ch/2:.3f}) {{$g_{{{k}}}$}};")
        o.append(rf"\node[mut, font=\tiny, anchor=west] at ({gx + 8*cw + 0.08:.3f},{yk - ch/2:.3f}) {{warp {k % W}}};")
    for g in range(len(MASKS) // W):
        ya, yb = rowy(g*W), rowy(g*W + W - 1) - ch
        o.append(rf"\draw[dgmute, line width=0.4pt] ({gx - 0.5:.3f},{ya:.3f}) -- ++(-0.07,0) -- ({gx - 0.57:.3f},{yb:.3f}) -- ++(0.07,0);")
        o.append(rf"\node[mut, anchor=east] at ({gx - 0.64:.3f},{(ya + yb)/2:.3f}) {{word {g}}};")
    # the example column and row
    xa = gx + (EX_C - 1)*cw
    o.append(rf"\draw[dgink, line width=0.9pt] ({xa:.3f},{rowy(0) + 0.03:.3f}) rectangle ({xa + cw:.3f},{rowy(len(MASKS) - 1) - ch - 0.03:.3f});")
    yk = rowy(EX_K)
    o.append(rf"\draw[dgink, line width=0.9pt] ({gx - 0.03:.3f},{yk:.3f}) rectangle ({gx + 8*cw + 0.03:.3f},{yk - ch:.3f});")
    ybot = rowy(len(MASKS) - 1) - ch
    o.append(rf"\node[mut, anchor=north west] at (0,{ybot - 0.12:.3f}) {{filled = the gaussian reaches the chunk;}};")
    o.append(rf"\node[mut, anchor=north west] at (0,{ybot - 0.35:.3f}) {{one row is one byte, four rows are one word}};")
    # explanation, right of the grid
    tx = 5.2
    L = [
        (r"lab", rf"\textbf{{Example:}} $g_{{{EX_K}}}$ (warp {EX_K % W}) wants chunk {EX_C}. It may enter once every earlier gaussian that reaches chunk {EX_C} has left it."),
        (r"mut", rf"Each chunk has a counter of the gaussians that have finished there, so $g_{{{EX_K}}}$ needs to know how many those are:"),
        (r"lab", rf"\quad before its word: \textbf{{{len(before)}}} \ ({names(before)}) \quad a running count the warp keeps for each chunk"),
        (r"lab", rf"\quad earlier rows of its word: \textbf{{{len(earlier)}}} \ ({names(earlier)}) \quad the bits of chunk {EX_C} in the rows above its own, counted in one instruction"),
        (r"lab", rf"\quad $g_{{{EX_K}}}$ enters chunk {EX_C} when its counter reads \textbf{{{need}}}, and sets it to {need + 1} when it leaves."),
        (r"mut", rf"For the next word the running count becomes {len(before)} + {len(group)} = {after}: all the bits of chunk {EX_C} in this word ({names(group)}), again one instruction."),
        (r"mut", r""),
        (r"mut", r"The four gaussians of a word are the four warps' current gaussians, so every warp reads the same word once per gaussian. That one read gives"),
        (r"mut", r"the gaussian's own row (the chunks to walk) and both counts for all 8 chunks at once: lane $c$ of the warp does the counting for chunk $c$."),
        (r"mut", r"Variant 47 stored the same masks one byte per gaussian and added them to the count one gaussian at a time, four loads per gaussian."),
    ]
    for i, (st, s) in enumerate(L):
        if s:
            o.append(rf"\node[{st}, anchor=west] at ({tx},{-0.62 - i*0.27:.3f}) {{{s}}};")
    o.append(r"\end{scope}")
    return "\n".join(o), ybot


# ---------------------------------------------------------------- part 5: reduce and emit
def scatter_idx(lane):      # wv_scatter_idx
    if lane & 1:
        return -1
    b4, b3, b2, b1 = (lane >> 4) & 1, (lane >> 3) & 1, (lane >> 2) & 1, (lane >> 1) & 1
    xi = 2*b2 + b1
    if xi >= 3:
        return -1
    s1 = 3*b3 + xi
    if s1 >= (4 if b4 else 5):
        return -1
    return 5*b4 + s1


GRAD = [r"$\mu_x$", r"$\mu_y$", r"$Q_{xx}$", r"$Q_{xy}$", r"$Q_{yy}$", r"$o$", r"$c_r$", r"$c_g$", r"$c_b$"]
ROUNDS = [(16, 9, 5), (8, 5, 3), (4, 3, 2), (2, 2, 1), (1, 1, 1)]     # lane distance, values before, values exchanged


def part_reduce(y):
    hold = {l: scatter_idx(l) for l in range(32) if scatter_idx(l) >= 0}
    assert sorted(hold.values()) == list(range(9))
    nshfl = sum(n for (_, _, n) in ROUNDS)
    lx, lw = 2.3, 0.21
    o = [rf"\pstep{{5}}{{0}}{{{y}}}{{After a gaussian's last chunk: reduce and emit}}",
         rf"\begin{{scope}}[shift={{(0,{y})}}]"]
    # before
    o.append(r"\node[mut, anchor=west] at (0,-0.62) {32 lanes, before};")
    for l in range(32):
        o.append(rf"\draw[cell, line width=0.25pt, fill=black!14] ({lx + l*lw:.3f},-0.52) rectangle ++({lw:.3f},-0.2);")
    o.append(rf"\node[mut, anchor=west] at ({lx + 32*lw + 0.2:.3f},-0.62) {{every lane holds its own pixels' share of all 9 gradients ($o$ and $Q$ already applied)}};")
    # rounds
    o.append(r"\node[mut, anchor=west] at (0,-1.02) {exchange values with};")
    x = lx
    for i, (d, have, send) in enumerate(ROUNDS):
        txt = rf"the lane {d} away: {have} $\rightarrow$ {max(send, have - send)}" if i < 4 else r"the lane 1 away: totals"
        o.append(rf"\node[lab, anchor=west] at ({x:.3f},-1.02) {{{txt}}};")
        x += 2.75
    o.append(rf"\node[mut, anchor=west] at ({lx:.3f},-1.3) {{Each round a lane hands some of its values to a partner and adds the partner's to the ones it keeps: {' + '.join(str(n) for (_, _, n) in ROUNDS)} = {nshfl} exchanges, not 9 $\times$ 5 = 45.}};")
    # after
    o.append(r"\node[mut, anchor=west] at (0,-1.95) {32 lanes, after};")
    for l in range(32):
        fill = "black!55" if l in hold else "white"
        o.append(rf"\draw[cell, line width=0.25pt, fill={fill}] ({lx + l*lw:.3f},-1.85) rectangle ++({lw:.3f},-0.2);")
        if l in hold:
            up = (list(hold).index(l) % 2 == 0)
            yy = -1.72 if up else -2.18
            o.append(rf"\node[lab, font=\tiny] at ({lx + (l + 0.5)*lw:.3f},{yy}) {{{GRAD[hold[l]]}}};")
    o.append(rf"\node[mut, anchor=west] at ({lx + 32*lw + 0.2:.3f},-1.83) {{9 lanes each hold one finished gradient of the gaussian for this tile.}};")
    o.append(rf"\node[mut, anchor=west] at ({lx + 32*lw + 0.2:.3f},-2.07) {{Each adds it at its own address, fixed once per tile: base + stride $\times$ gaussian ID.}};")
    o.append(r"\node[mut, anchor=west] at (0,-2.55) {9 atomic adds per gaussian per tile. Variant 47 did the same exchanges, then every lane chose among the three output arrays at each emit; here a lane's array and offset never change.};")
    o.append(r"\end{scope}")
    return "\n".join(o)


# ---------------------------------------------------------------- part 6: shared memory
ROWS = [  # what, for each, count, bytes, note
    (r"$T$, and $a = -\bigl((C - C_i)\cdot\mathbf v + T_{\mathrm{final}} v_T\bigr)$", "pixel (256)", 256, 8, "changed by every gaussian"),
    (r"$\mathbf v = \partial L/\partial C$ and $\partial L/\partial T_{\mathrm{final}}$, list depth", "pixel (256)", 256, 16, "read only"),
    (r"staged gaussians: conic, opacity, color, position, ID", r"warp (4) $\times$ 16", 64, 40, "fetched one per lane"),
    (r"chunk masks, four gaussians to a word", "word (96, the next 384 gaussians)", 96, 4, "which chunks each reaches"),
    (r"finished counter, deepest list depth", "chunk (8)", 8, 8, ""),
    (r"position of the chunk inside the tile", "chunk (8)", 8, 8, "read at every chunk step"),
]
LIMIT = 9216     # measured on the 3070: 128-thread blocks, <= 9216 B of shared memory = 10 blocks per SM


def part_memory(y):
    total = sum(n*b for (_, _, n, b, _) in ROWS)
    assert total == 9216, total
    def num(v):
        return rf"{v // 1000}\,{v % 1000:03d}" if v >= 1000 else str(v)
    body = "\n".join(rf"    {a} & {b} & {by} & {num(n*by)}\,B & {note} \\" for (a, b, n, by, note) in ROWS)
    return rf"""\pstep{{6}}{{0}}{{{y}}}{{What one tile keeps in shared memory}}
  \node[anchor=north west, inner sep=0pt, text=dgink] at (0,{y - 0.3}) {{%
    \begin{{tabular}}{{@{{}}l l r r l@{{}}}}
    \textcolor{{dgmute}}{{what}} & \textcolor{{dgmute}}{{for each}} & \textcolor{{dgmute}}{{bytes}} & \textcolor{{dgmute}}{{total}} & \textcolor{{dgmute}}{{}}\\[1pt]
    \hline\rule{{0pt}}{{8pt}}%
{body}
    \hline\rule{{0pt}}{{8pt}}%
     & & & \textbf{{{total // 1000}\,{total % 1000:03d}\,B}} & \textcolor{{dgmute}}{{{LIMIT // 1000}\,{LIMIT % 1000:03d}\,B is the most that still fits 10 blocks per SM}} \\
    \end{{tabular}}}};"""


# ---------------------------------------------------------------- assemble
here = os.path.dirname(os.path.abspath(__file__))
t = open(os.path.join(here, "fig_bwd_ours_template.tex"), encoding="utf-8").read()
lock = [(k % W, (k // W) * 8 + (k % W) + (c - 1), k, c) for k in range(12) for c in range(1, 9)]
t = t.replace("%%LOCK%%", tikz(lock, 19, 0.0)).replace("%%V47%%", tikz(simulate(MASKS), 19, 0.0))

head_end = t.index(r"\begin{figure*}")
a = t.index("  % ================= 4: shared memory")
b = t.index(r"\end{tikzpicture}")
Y4, Y5, Y6 = -14.2, -18.6, -21.7
p4, _ = part_count(Y4)
new_parts = "  % ================= 4: the count a gaussian waits for =================\n" + p4 + "\n\n" \
    + "  % ================= 5: reduce and emit =================\n" + part_reduce(Y5) + "\n\n" \
    + "  % ================= 6: shared memory =================\n  " + part_memory(Y6) + "\n"
header = r"""% generated by figsrc/bwd_sched_v50.py from figsrc/fig_bwd_ours_template.tex (parts 1-3) and the script (parts 4-6).
% Our rasterize backward, variant 50 = variant 47 with the bookkeeping trimmed (GS-CUDA-wave
% gscuda/src/kernels_render_bwd_wave_trim.cuh, rasterize_backward_wave3t_kernel). Same pairs, same order, same
% schedule as 47; what differs is how a gaussian finds the count it waits for (part 4), how the emit addresses its
% atomics (part 5) and the shared memory (part 6, 9216 B). Edit the script or the template and rerun, not this file.
"""
body = t[head_end:a] + new_parts + t[b:]
body = body.replace(r"\useasboundingbox (0,0.2) rectangle (17.7,-16.75);", r"\useasboundingbox (0,0.2) rectangle (17.7,-24.45);")
assert "-24.45" in body
cap_a = body.index(r"\caption{")
cap_b = body.index(r"\end{figure*}")
caption = r"""\caption{\textbf{Our rasterize backward.} (1) The gradient of splat $i$ at a pixel needs the transmittance $T_i$ in front of it and the color $C - C_i$ behind it. We walk the splats in the forward's order and get the color behind from the final color. (2) The gradients to compute; the per-pixel work reduces to seven running sums. (3) One block of four warps handles one tile: a warp holds one gaussian and covers a chunk's 32 pixels at once. (a) In lockstep the gaussians form a diagonal over the chunks; (b) we skip chunks a gaussian does not reach and replace the lockstep with per-chunk counters. (4) The count a gaussian waits for comes from one word holding the chunk masks of the four warps' gaussians. (5) After its last chunk the 32 lanes' sums are reduced so that nine lanes each hold one gradient and add it at a fixed address. (6) What the tile keeps in shared memory.}
\Description{Top left: a pixel's ray through splats with splat i highlighted. Top right: gradient equations. Middle: a 16 by 16 tile of eight chunks, four warps, and two schedules of gaussians over chunks: a lockstep diagonal and our schedule. Below: a grid of twelve gaussians by eight chunks grouped in words of four with a worked count; a row of 32 lanes before and after the reduction with nine lanes labelled by gradient; a table of the shared memory per tile, 9216 bytes.}
\label{fig:bwd-ours-v50}
"""
body = body[:cap_a] + caption + body[cap_b:]
out = os.path.join(here, "..", "diagrams", "fig_bwd_ours_v50.tex")
open(out, "w", encoding="utf-8").write(header + body)
print("wrote", os.path.normpath(out))


==> figsrc/export_sampling.py <==
"""Freeze the pixel-sampling slices out of the campaign active set.

The active set lives in a scratchpad that gets cleaned; the paper must not
depend on it. This copies only the rows and curves the sampling section needs
into figsrc/data/sampling.json, which is checked in.

  python figsrc/export_sampling.py [path-to-active.json]
"""
import json
import os
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
DEFAULT = (r"C:\Users\Nicholas\AppData\Local\Temp\claude\C--Users-Nicholas"
           r"\3036f4ae-3807-4871-9deb-877b9b2eb086\scratchpad\active.json")
SRC = sys.argv[1] if len(sys.argv) > 1 else DEFAULT
OUT = os.path.join(HERE, "data", "sampling.json")

WANT = {"4c Forward r1 vs r2", "4b Forward alternative"}
KEEP = ("campaign", "arm", "arm_label", "scene", "ds", "tier", "ckpt", "steps",
        "final", "psnr", "ssim", "lpips", "splats", "train_s", "ckey")

D = json.load(open(SRC, encoding="utf-8"))
rows = [{k: r.get(k) for k in KEEP} for r in D["rows"] if r["campaign"] in WANT]
keys = {r["ckey"] for r in rows}
curves = {k: v for k, v in D["curves"].items() if k in keys}

os.makedirs(os.path.dirname(OUT), exist_ok=True)
json.dump({"rows": rows, "curves": curves,
           "note": "frozen slice of the campaign active set; see figsrc/export_sampling.py"},
          open(OUT, "w", encoding="utf-8"))

from collections import Counter
print("wrote", os.path.relpath(OUT, os.path.dirname(HERE)))
print("rows", len(rows), "curves", len(curves))
for c in sorted(WANT):
    sub = [r for r in rows if r["campaign"] == c]
    print(" ", c, len(sub), dict(Counter(r["arm"] for r in sub)))


==> figsrc/palette.py <==
"""One colour per method, shared by every figure in the paper.

Colours were being chosen per figure, so a method could appear green in one
plot and blue in the next and the reader had to re-learn the legend each time.
These are the paper's single source: import METHOD and index it by the arm
name that appears in active.json.

The set is the Okabe-Ito qualitative scheme, the most widely used palette for
this in scientific figures. Two properties matter here and neither is true of
an ad-hoc set of hues:

  * it stays distinguishable under deuteranopia, protanopia and tritanopia,
    which is roughly one male reader in twelve; and
  * every colour is dark enough to read as a thin line on white and still
    separable in greyscale print, because the scheme varies lightness as well
    as hue.

Okabe-Ito gives exactly eight, which is exactly the number of methods, so every
slot is spoken for and there is no spare. Ours keeps the green it already had
and FastGS and VkSplat keep the red and purple the figures already committed
to, so the figures the reader has seen do not change meaning.

The scheme is saturated rather than print-muted, which is deliberate: the
earlier ad-hoc colours were chosen for exactly that quality and the muted
alternative read as washed out on screen. The one cost is #F0E442, pale enough
on white that a thin line of it is hard to follow. It goes to Speedy-Splat,
whose curve is the shortest in every panel it appears in and carries an
annotation arrow besides, so the weakest colour sits on the series that can
best afford it. Do not move it onto a long curve.

A non-method contrast arm borrows no method's colour: it takes SPARE.

Sequences are NOT this palette. A ladder of ablation rungs and a stack of
pipeline stages are ordered, not categorical, and get their own ramps in their
own generators; reusing method colours there would imply a method.
"""

# Okabe-Ito, for reference:
#   #000000 #E69F00 #56B4E9 #009E73 #F0E442 #0072B2 #D55E00 #CC79A7
METHOD = {
    "Mip-Splatting":      "#0072B2",   # blue
    "Faster-GS":          "#56B4E9",   # sky blue
    "Taming-3DGS":        "#000000",   # black
    "Speedy-Splat":       "#F0E442",   # yellow -- palest; shortest curve only
    "DashGaussian":       "#E69F00",   # orange
    "FastGS":             "#D55E00",   # vermillion
    "VkSplat (upstream)": "#CC79A7",   # mauve
    "OURS":               "#009E73",   # green
}

# All eight Okabe-Ito slots are taken, so a non-method arm cannot borrow one.
# Grey keeps it visibly outside the method set, which is what it is.
SPARE = "#7F7F7F"

# Ours is named differently per figure (checkpoint suffixes); all mean us.
_OURS_PREFIX = ("OURS", "Ours")


def color(name):
    """Colour for a method, however that figure spells our own arm."""
    if name in METHOD:
        return METHOD[name]
    if name.startswith(_OURS_PREFIX):
        return METHOD["OURS"]
    for k in METHOD:
        if name.startswith(k):
            return METHOD[k]
    raise KeyError("no colour assigned for method %r -- add it to palette.py" % name)


def ink(name, floor=0.42):
    """A text-safe version of a method's colour, for labels and arrows.

    A 2pt line and a 7pt glyph do not need the same contrast: Okabe-Ito's
    yellow is a perfectly readable curve and an unreadable caption. Anything
    lighter than the floor is darkened towards black until it clears it, in the
    same hue, so the annotation still reads as belonging to its series.
    Series lines themselves keep the true colour -- this is for text only.
    """
    h = METHOD.get(name) or color(name)
    r, g, b = (int(h[i:i + 2], 16) / 255 for i in (1, 3, 5))
    lum = 0.2126 * r + 0.7152 * g + 0.0722 * b       # relative luminance
    if lum <= floor:
        return h
    k = floor / lum
    return "#%02X%02X%02X" % tuple(round(c * k * 255) for c in (r, g, b))


# Resolution and sampling are line STYLE, never colour: the reader should get
# the method from the hue and the variant from the dash.
STYLE = {"r1": "-", "r2": "--", "ck4": "-", "ck2": "-."}


==> figsrc/paperlib.py <==
"""Shared pieces for the paper tables built from active.json.

Pooling here is the same order the artifact page and draft_agg.py use:
repeats of one scene on one device, then the devices that ran that scene, then
the scenes. A tier that happened to get more repeats therefore cannot tilt the
number.
"""
import json, os

_HERE = os.path.dirname(os.path.abspath(__file__))

# The frozen copy in the repo is the default, so a checkout builds every figure
# with no other machine state. It is a snapshot, not a live feed: refresh it by
# re-running active_set.py in the fleet scratchpad and copying the result here,
# in its own commit, so a number moving is visible in the history.
#
# The fallback is that scratchpad. It is a session directory and will not
# outlive the session that owns it -- which is exactly why the copy exists.
_FROZEN = os.path.join(_HERE, "data", "active.json")
_LIVE = (r"C:\Users\Nicholas\AppData\Local\Temp\claude\C--Users-Nicholas"
         r"\3036f4ae-3807-4871-9deb-877b9b2eb086\scratchpad\active.json")
ACTIVE = _FROZEN if os.path.exists(_FROZEN) else _LIVE
# INTERIM (2026-11-12): build_ours_interim.py writes active_interim.json with the
# current method's RTX 3070 results (other cards estimated). Delete that file to
# go back to the frozen August data.
_INTERIM = os.path.join(_HERE, "data", "active_interim.json")
if os.path.exists(_INTERIM):
    ACTIVE = _INTERIM

DSETS = ["mip360", "T&T-4K"]
DS_TITLE = {"mip360": "Mip-NeRF 360", "T&T-4K": "Tanks \\& Temples 4K"}

# column rules shared by the results tables
# These gaps must stay WIDER than \tabcolsep in any table that uses them.
# \cellcolor bleeds by exactly \tabcolsep on each side, so if the bleed
# reaches a rule it paints over it and the rule disappears on precisely the
# rows carrying a podium tint. Table 1 uses tabcolsep 3.4pt, hence 4pt here.
THIN = r"@{\hskip4pt\vrule width0.4pt\hskip4pt}"    # quality | timing
HEAVY = r"@{\hskip5pt\vrule width0.9pt\hskip5pt}"   # dataset vs dataset

RANK_COLOR = {1: "rankone", 2: "ranktwo", 3: "rankthree"}

# --- shared geometry for the two Figure 2 panels ------------------------------
# They sit side by side, so the axes rectangle has to be identical in both:
# tight_layout would size each one to its own tick labels and legend and the
# two frames would not line up. These margins are set explicitly instead, wide
# enough on the left for the four-character SSIM ticks and deep enough at the
# bottom for an x label above a two-row legend.
PANEL_FIGSIZE = (3.45, 2.92)
PANEL_MARGINS = dict(left=0.165, right=0.985, top=0.905, bottom=0.155)   # no in-panel legend: Fig. 2 has one shared strip
PANEL_RC = {
    "font.size": 9, "axes.labelsize": 9, "axes.titlesize": 8.0,   # the wider panel title has to fit 3.45in
    "legend.fontsize": 6.8, "xtick.labelsize": 8, "ytick.labelsize": 8,
    "axes.linewidth": 0.6, "pdf.fonttype": 42, "figure.dpi": 300,
}
# legend rows, in FIGURE coordinates: anchoring to the axes centres them on an
# inset box, which pushes a wide legend off the right edge
PANEL_LEGEND_Y = (0.205, 0.095)

# Display names. The arm strings in active.json are the data's own keys and must
# not be renamed there; everything the reader sees goes through disp().
DISPLAY = {
    "VkSplat (upstream)": "VkSplat",
    "OURS 80k": "Ours (80k)",
    "OURS 60k": "Ours (60k)",
    "OURS 30k": "Ours (30k)",
}


def disp(arm):
    return DISPLAY.get(arm, arm)


def load(campaign):
    return [r for r in json.load(open(ACTIVE, encoding="utf-8"))["rows"]
            if r["campaign"] == campaign]


def ours_at(ckpt, arm_name):
    """Our results at any checkpoint, taken from the F0 ablation arm.

    active_set.py materialised only 30k and 60k into "2 Comparisons". The F0
    rows it drew those from carry every checkpoint the run was scored at,
    including 80k, and are identical to the materialised ones where both exist
    (PSNR, SSIM and train_s agree to 1e-6). Relabelled here so the comparison
    table and figures can quote a budget active_set.py did not export.
    """
    out = []
    for r in load("1 Ablations"):
        if r["arm"] == "F0" and r["ckpt"] == ckpt:
            r = dict(r)
            r["arm"] = arm_name
            r["campaign"] = "2 Comparisons"
            out.append(r)
    return out


def ours_point(tier, dsets, arm="OURS 30k"):
    """INTERIM: Ours as one 30k point in the curve layout [iter, seconds, ssim, psnr].

    The current method's runs evaluate only at 30k, so Figure 2 shows Ours as a
    point, scene-balanced over `dsets` on `tier`. None if the panel is incomplete.
    """
    import numpy as np
    rs = [r for r in load("2 Comparisons") if r["arm"] == arm and r["tier"] == tier
          and r["ds"] in dsets]
    t, n = pooled(rs, "train_s")
    s, _ = pooled(rs, "ssim")
    p, _ = pooled(rs, "psnr")
    if t is None:
        return None
    return np.array([[30000.0, t, s, p]]), n


def mean(a):
    return sum(a) / len(a) if a else None


def pooled(rows, key):
    """(value, n_scenes) -- repeats, then devices, then scenes."""
    from collections import defaultdict
    by = defaultdict(lambda: defaultdict(list))
    for r in rows:
        v = r.get(key)
        if isinstance(v, (int, float)):
            by[r["scene"]][r["tier"]].append(v)
    if not by:
        return None, 0
    return mean([mean([mean(v) for v in t.values()]) for t in by.values()]), len(by)


def podium(values, direction):
    """Top three distinct values; ties share a place."""
    u = sorted({v for v in values if v is not None}, reverse=(direction > 0))
    return u[:3]


def place(v, top):
    """1, 2, 3 or 0 -- compared at display precision, so ties really tie."""
    for i, x in enumerate(top):
        if v == x:
            return i + 1
    return 0


def tint(txt, rank):
    return txt if not rank else r"\cellcolor{%s}%s" % (RANK_COLOR[rank], txt)


def mmss(seconds):
    """5m 49s -- no zero padding on the seconds, a space after the m."""
    s = round(seconds)
    return "%dm %ds" % (s // 60, s % 60)


def minute_width(values):
    """Digits needed by the widest minutes field in a column."""
    return max((len(str(round(v) // 60)) for v in values if v is not None),
               default=1)


def mmss_aligned(seconds, mwidth):
    """5m  2s with the m and the s on fixed columns.

    Times digits are tabular in the WACV serif face, so \\phantom{0} is exactly
    one digit wide: padding the minutes to the column's widest value and the
    seconds to two puts every m and every s at the same offset, without
    zero-padding anything the reader can see."""
    s = round(seconds)
    mm, ss = str(s // 60), str(s % 60)
    pad_m = r"\phantom{%s}" % ("0" * (mwidth - len(mm))) if len(mm) < mwidth else ""
    pad_s = r"\phantom{0}" if len(ss) < 2 else ""
    return "%s%sm %s%ss" % (pad_m, mm, pad_s, ss)


def mark(txt, sym):
    """Footnote marks lead the value: in a right-aligned column a trailing
    mark pushes the digits out of line, a leading one hangs off to the left
    and leaves them aligned."""
    return (r"$^{%s}$" % sym) + txt if sym else txt


def kfmt(iters):
    return "%dk" % (iters // 1000) if iters >= 1000 else str(iters)


def out_path(*parts):
    """Output lives beside figsrc/ now that the generators are in the repo.

    These scripts were written when figsrc/ sat next to a separate paper/
    checkout; the repo root is one level up from here.
    """
    return os.path.join(os.path.dirname(os.path.abspath(__file__)), "..",
                        *parts)


==> figsrc/qual_crop_tool.py <==
"""Interactive crop picker for the qualitative figure (build_qualitative.py).

    python qual_crop_tool.py SRC [--port 8765]     then open http://localhost:8765

SRC is the render folder build_qualitative.py reads (SRC/<method>/<scene>/<method>_<vv>.png, SRC/ours/<scene>/gt_<vv>.png).
Drag the box on the ground-truth image to move it, drag a corner to resize (aspect locked), wheel to zoom the box,
arrow keys to nudge (Shift = 10x). Every method's crop previews live. "Save" writes data/qual_crops.json -- the
generator's only source of crops -- and "Save + rebuild" also re-runs build_qualitative.py.
Full-resolution JPEG copies for the browser are cached in SRC/_croptool/.
"""
import json
import os
import subprocess
import sys
from http.server import BaseHTTPRequestHandler, ThreadingHTTPServer

from PIL import Image

HERE = os.path.dirname(os.path.abspath(__file__))
CROPS = os.path.join(HERE, "data", "qual_crops.json")
sys.path.insert(0, HERE)
import build_qualitative as B  # noqa: E402  (METHODS, labels)

SRC = os.path.abspath(sys.argv[1])
PORT = int(sys.argv[sys.argv.index("--port") + 1]) if "--port" in sys.argv else 8765
CACHE = os.path.join(SRC, "_croptool")


def cached(d, sc, v):
    """Full-res JPEG of method d's render (d == 'gt' for ground truth) of view v; None if missing."""
    src = os.path.join(SRC, "ours" if d == "gt" else d, sc, "%s_%02d.png" % (d, v))
    if not os.path.exists(src):
        return None
    dst = os.path.join(CACHE, "%s_%s_%02d.jpg" % (d, sc, v))
    if not os.path.exists(dst) or os.path.getmtime(dst) < os.path.getmtime(src):
        os.makedirs(CACHE, exist_ok=True)
        Image.open(src).convert("RGB").save(dst, quality=92)
    return dst


def state():
    c = json.load(open(CROPS))
    cols = [(name.replace(r"\textbf{", "").replace("}", ""), d) for name, d, _ in B.METHODS] + [("Ground truth", "gt")]
    views = []
    for v in c["views"]:
        have = [(n, d) for n, d in cols if cached(d, v["scene"], v["view"])]
        W, H = Image.open(cached("gt", v["scene"], v["view"])).size
        views.append(dict(v, W=W, H=H, cols=[dict(name=n, url="/img/%s_%s_%02d.jpg" % (d, v["scene"], v["view"]))
                                           for n, d in have]))
    return dict(aspect=c["aspect"], views=views)


class H(BaseHTTPRequestHandler):
    def log_message(self, *a):
        pass

    def send(self, code, body, ctype):
        self.send_response(code)
        self.send_header("Content-Type", ctype)
        self.send_header("Content-Length", str(len(body)))
        self.send_header("Cache-Control", "no-store" if ctype != "image/jpeg" else "max-age=3600")
        self.end_headers()
        self.wfile.write(body)

    def do_GET(self):
        if self.path == "/":
            return self.send(200, PAGE.encode("utf-8"), "text/html; charset=utf-8")
        if self.path == "/state":
            return self.send(200, json.dumps(state()).encode(), "application/json")
        if self.path.startswith("/img/"):
            f = os.path.join(CACHE, os.path.basename(self.path))
            if os.path.exists(f):
                return self.send(200, open(f, "rb").read(), "image/jpeg")
        self.send(404, b"not found", "text/plain")

    def do_POST(self):
        body = json.loads(self.rfile.read(int(self.headers["Content-Length"])))
        if self.path in ("/save", "/save_build"):
            out = dict(aspect=round(float(body["aspect"]), 6),
                       views=[dict(scene=v["scene"], view=int(v["view"]), x0=round(v["x0"], 5), y0=round(v["y0"], 5),
                                   w=round(v["w"], 5), aspect=round(float(v["aspect"]), 6)) for v in body["views"]])
            with open(CROPS, "w", encoding="utf-8", newline="\n") as f:
                json.dump(out, f, indent=1)
                f.write("\n")
            msg = "saved data/qual_crops.json"
            if self.path == "/save_build":
                r = subprocess.run([sys.executable, os.path.join(HERE, "build_qualitative.py"), SRC],
                                   capture_output=True, text=True, cwd=HERE)
                msg += "\n" + (r.stdout + r.stderr).strip() + ("" if r.returncode == 0 else "\nBUILD FAILED")
            return self.send(200, json.dumps(dict(msg=msg)).encode(), "application/json")
        self.send(404, b"not found", "text/plain")


PAGE = r"""<!doctype html>
<html><head><meta charset="utf-8"><title>Qualitative crops</title>
<style>
:root{--bg:#16181c;--panel:#1f2228;--ink:#e8e8e8;--dim:#9aa0a8;--acc:#ffb020;--line:#33373f}
*{box-sizing:border-box}
body{margin:0;background:var(--bg);color:var(--ink);font:13px/1.4 system-ui,sans-serif;height:100vh;display:grid;
     grid-template-columns:230px 1fr;grid-template-rows:1fr auto}
#side{grid-row:1/3;background:var(--panel);border-right:1px solid var(--line);padding:12px;display:flex;flex-direction:column;gap:10px;overflow:auto}
#side h1{font-size:14px;margin:0 0 4px}
.vbtn{display:block;width:100%;text-align:left;padding:8px 10px;border:1px solid var(--line);background:transparent;color:var(--ink);
      border-radius:6px;cursor:pointer;font:inherit}
.vbtn.on{border-color:var(--acc);background:#2a2620}
.vbtn small{color:var(--dim)}
label{color:var(--dim);font-size:12px}
select,button.act{width:100%;padding:7px;border-radius:6px;border:1px solid var(--line);background:#2a2d34;color:var(--ink);font:inherit;cursor:pointer}
button.act.pri{background:var(--acc);color:#111;border-color:var(--acc);font-weight:600}
#status{white-space:pre-wrap;color:var(--dim);font-size:12px;min-height:3em}
#info{font-family:ui-monospace,monospace;font-size:12px;color:var(--dim)}
#help{font-size:12px;color:var(--dim);border-top:1px solid var(--line);padding-top:8px}
#help b{color:var(--ink);font-weight:500}
#stage{position:relative;overflow:hidden;min-height:0}
#cv{position:absolute;inset:0;width:100%;height:100%;cursor:crosshair}
#strip{display:flex;gap:6px;padding:8px;background:var(--panel);border-top:1px solid var(--line);overflow-x:auto;align-items:flex-start}
.cell{display:flex;flex-direction:column;align-items:center;gap:3px;font-size:12px;color:var(--dim)}
.cell canvas{display:block;background:#000}
#dirty{color:var(--acc);font-weight:600}
</style></head><body>
<div id="side">
  <h1>Qualitative crops</h1>
  <div id="views"></div>
  <div><label>Aspect (width : height) of this view's row</label>
    <select id="aspect"><option value="1">1 : 1</option><option value="1.25">5 : 4</option><option value="1.3333333">4 : 3</option>
      <option value="1.5">3 : 2</option><option value="1.7777778">16 : 9</option><option value="2">2 : 1</option>
      <option value="0.8">4 : 5</option><option value="0.75">3 : 4</option><option value="0.6666667">2 : 3</option></select>
    <button class="act" id="aspectall" style="margin-top:6px">Apply this aspect to all views</button></div>
  <div><label>Preview cell size</label>
    <select id="psize"><option value="160">small</option><option value="230" selected>medium</option><option value="320">large</option></select></div>
  <div id="info"></div>
  <button class="act" id="reset">Revert this view to saved</button>
  <button class="act" id="save">Save</button>
  <button class="act pri" id="build">Save + rebuild figure</button>
  <div id="status"></div>
  <div id="help"><b>Drag</b> inside the box to move<br><b>Drag a corner</b> to resize<br><b>Wheel</b> to zoom the box<br>
    <b>Arrows</b> nudge, <b>Shift</b> = 10&times;<br><b>+ / &minus;</b> resize, <b>1&ndash;9</b> switch view<br><b>Ctrl+S</b> save</div>
</div>
<div id="stage"><canvas id="cv"></canvas></div>
<div id="strip"></div>
<script>
let S, saved, cur = 0, imgs = {}, drag = null, fit = {s: 1, ox: 0, oy: 0}, dirty = false;
const cv = document.getElementById('cv'), ctx = cv.getContext('2d');
const $ = id => document.getElementById(id);

function load(url) {
  if (!imgs[url]) { const im = new Image(); im.onload = draw; im.src = url; imgs[url] = im; }
  return imgs[url];
}
function V() { return S.views[cur]; }
function boxPx(v) {            // crop in image pixels
  const w = v.w * v.W, h = w / v.aspect;
  return {x: v.x0 * v.W, y: v.y0 * v.H, w, h};
}
function setBox(v, x, y, w) {  // clamp to the image, write fractions
  w = Math.max(40, Math.min(w, v.W, v.H * v.aspect));
  const h = w / v.aspect;
  x = Math.max(0, Math.min(x, v.W - w)); y = Math.max(0, Math.min(y, v.H - h));
  v.x0 = x / v.W; v.y0 = y / v.H; v.w = w / v.W;
}
function markDirty() { dirty = true; renderSide(); }

async function init() {
  S = await (await fetch('/state')).json();
  S.views.forEach(v => { if (v.aspect == null) v.aspect = S.aspect; });   // per-view aspect, file default otherwise
  saved = JSON.parse(JSON.stringify(S.views));
  renderSide(); draw();
}
function syncAspect() {        // the dropdown shows the current view's aspect
  const a = V().aspect, sel = $('aspect');
  [...sel.options].filter(o => o.dataset.custom).forEach(o => o.remove());
  const best = [...sel.options].reduce((b, o) => Math.abs(o.value - a) < Math.abs(b.value - a) ? o : b);
  if (Math.abs(best.value - a) > 1e-3) {
    const o = new Option(a.toFixed(3) + ' (saved)', a); o.dataset.custom = 1; sel.add(o); sel.value = a;
  } else sel.value = best.value;
}
function renderSide() {
  $('views').innerHTML = '';
  S.views.forEach((v, i) => {
    const b = document.createElement('button');
    b.className = 'vbtn' + (i === cur ? ' on' : '');
    b.innerHTML = `${i + 1}. <b>${v.scene}</b> <small>val ${v.view}</small>`;
    b.onclick = () => { cur = i; renderSide(); draw(); };
    $('views').appendChild(b);
  });
  const v = V(), p = boxPx(v);
  syncAspect();
  $('info').innerHTML = `crop ${Math.round(p.w)} &times; ${Math.round(p.h)} px<br>x0 ${v.x0.toFixed(4)} y0 ${v.y0.toFixed(4)}<br>w ${v.w.toFixed(4)}`
    + (dirty ? '<br><span id="dirty">unsaved changes</span>' : '');
}

function draw() {
  if (!S) return;
  const v = V(), gt = load(v.cols[v.cols.length - 1].url);
  const r = cv.getBoundingClientRect(), dpr = devicePixelRatio || 1;
  cv.width = r.width * dpr; cv.height = r.height * dpr;
  ctx.setTransform(dpr, 0, 0, dpr, 0, 0);
  ctx.fillStyle = '#16181c'; ctx.fillRect(0, 0, r.width, r.height);
  const pad = 16, s = Math.min((r.width - 2 * pad) / v.W, (r.height - 2 * pad) / v.H);
  fit = {s, ox: (r.width - v.W * s) / 2, oy: (r.height - v.H * s) / 2};
  if (gt.complete && gt.naturalWidth) ctx.drawImage(gt, fit.ox, fit.oy, v.W * s, v.H * s);
  const p = boxPx(v), bx = fit.ox + p.x * s, by = fit.oy + p.y * s, bw = p.w * s, bh = p.h * s;
  ctx.fillStyle = 'rgba(0,0,0,0.55)';
  ctx.beginPath(); ctx.rect(fit.ox, fit.oy, v.W * s, v.H * s); ctx.rect(bx, by, bw, bh); ctx.fill('evenodd');
  ctx.strokeStyle = '#ffb020'; ctx.lineWidth = 2; ctx.strokeRect(bx, by, bw, bh);
  ctx.strokeStyle = 'rgba(255,176,32,0.35)'; ctx.lineWidth = 1;     // thirds
  for (const t of [1 / 3, 2 / 3]) {
    ctx.beginPath(); ctx.moveTo(bx + bw * t, by); ctx.lineTo(bx + bw * t, by + bh); ctx.stroke();
    ctx.beginPath(); ctx.moveTo(bx, by + bh * t); ctx.lineTo(bx + bw, by + bh * t); ctx.stroke();
  }
  ctx.fillStyle = '#ffb020';
  for (const [hx, hy] of corners(bx, by, bw, bh)) ctx.fillRect(hx - 6, hy - 6, 12, 12);
  drawStrip();
}
function corners(bx, by, bw, bh) { return [[bx, by], [bx + bw, by], [bx, by + bh], [bx + bw, by + bh]]; }

function drawStrip() {
  const v = V(), size = +$('psize').value, strip = $('strip');
  const cw = v.aspect >= 1 ? size : Math.round(size * v.aspect), ch = Math.round(cw / v.aspect);
  if (strip.dataset.key !== cur + '/' + cw + '/' + ch + '/' + v.cols.length) {
    strip.innerHTML = '';
    v.cols.forEach(c => {
      const d = document.createElement('div'); d.className = 'cell';
      const k = document.createElement('canvas'); k.width = cw * (devicePixelRatio || 1); k.height = ch * (devicePixelRatio || 1);
      k.style.width = cw + 'px'; k.style.height = ch + 'px';
      d.appendChild(k); d.appendChild(document.createTextNode(c.name)); strip.appendChild(d);
    });
    strip.dataset.key = cur + '/' + cw + '/' + ch + '/' + v.cols.length;
  }
  const p = boxPx(v);
  [...strip.querySelectorAll('canvas')].forEach((k, i) => {
    const im = load(v.cols[i].url), g = k.getContext('2d');
    g.imageSmoothingQuality = 'high';
    g.fillStyle = '#000'; g.fillRect(0, 0, k.width, k.height);
    if (im.complete && im.naturalWidth) g.drawImage(im, p.x, p.y, p.w, p.h, 0, 0, k.width, k.height);
  });
}

function toImg(e) { const r = cv.getBoundingClientRect(); return {x: (e.clientX - r.left - fit.ox) / fit.s, y: (e.clientY - r.top - fit.oy) / fit.s}; }
cv.addEventListener('mousedown', e => {
  const v = V(), p = boxPx(v), m = toImg(e), tol = 10 / fit.s;
  const cs = [[p.x, p.y], [p.x + p.w, p.y], [p.x, p.y + p.h], [p.x + p.w, p.y + p.h]];
  const ci = cs.findIndex(([x, y]) => Math.abs(m.x - x) < tol && Math.abs(m.y - y) < tol);
  if (ci >= 0) drag = {mode: 'corner', anchor: cs[3 - ci], ci};
  else if (m.x > p.x && m.x < p.x + p.w && m.y > p.y && m.y < p.y + p.h) drag = {mode: 'move', dx: m.x - p.x, dy: m.y - p.y};
  else { setBox(v, m.x - p.w / 2, m.y - p.h / 2, p.w); drag = {mode: 'move', dx: p.w / 2, dy: p.h / 2}; markDirty(); draw(); }
});
window.addEventListener('mousemove', e => {
  const v = V(), m = toImg(e);
  if (!drag) {
    const p = boxPx(v), tol = 10 / fit.s;
    const onC = [[p.x, p.y], [p.x + p.w, p.y], [p.x, p.y + p.h], [p.x + p.w, p.y + p.h]].some(([x, y]) => Math.abs(m.x - x) < tol && Math.abs(m.y - y) < tol);
    const inside = m.x > p.x && m.x < p.x + p.w && m.y > p.y && m.y < p.y + p.h;
    cv.style.cursor = onC ? 'nwse-resize' : inside ? 'move' : 'crosshair';
    return;
  }
  if (drag.mode === 'move') setBox(v, m.x - drag.dx, m.y - drag.dy, v.w * v.W);
  else {
    const [ax, ay] = drag.anchor;
    let w = Math.max(Math.abs(m.x - ax), Math.abs(m.y - ay) * v.aspect);
    const left = drag.ci % 2 === 0, top = drag.ci < 2;   // which corner is being dragged
    w = Math.max(40, Math.min(w, left ? ax : v.W - ax, (top ? ay : v.H - ay) * v.aspect));
    const h = w / v.aspect;
    setBox(v, left ? ax - w : ax, top ? ay - h : ay, w);
  }
  markDirty(); draw();
});
window.addEventListener('mouseup', () => drag = null);
cv.addEventListener('wheel', e => { e.preventDefault(); zoom(e.deltaY > 0 ? 1.04 : 1 / 1.04); }, {passive: false});
function zoom(f) {
  const v = V(), p = boxPx(v), cx = p.x + p.w / 2, cy = p.y + p.h / 2, w = p.w * f;
  setBox(v, cx - w / 2, cy - w / v.aspect / 2, w); markDirty(); draw();
}
window.addEventListener('keydown', e => {
  if ((e.ctrlKey || e.metaKey) && e.key === 's') { e.preventDefault(); save(false); return; }
  const v = V(), p = boxPx(v), st = (e.shiftKey ? 10 : 1) / fit.s;
  const mv = {ArrowLeft: [-st, 0], ArrowRight: [st, 0], ArrowUp: [0, -st], ArrowDown: [0, st]}[e.key];
  if (mv) { e.preventDefault(); setBox(v, p.x + mv[0], p.y + mv[1], p.w); markDirty(); draw(); }
  else if (e.key === '+' || e.key === '=') zoom(1 / 1.02);
  else if (e.key === '-') zoom(1.02);
  else if (/^[1-9]$/.test(e.key) && +e.key <= S.views.length) { cur = +e.key - 1; renderSide(); draw(); }
});
function setAspect(v, a) {       // keep the box's centre and width
  const p = boxPx(v), cx = p.x + p.w / 2, cy = p.y + p.h / 2;
  v.aspect = a; setBox(v, cx - p.w / 2, cy - p.w / a / 2, p.w);
}
$('aspect').onchange = () => { setAspect(V(), +$('aspect').value); markDirty(); draw(); };
$('aspectall').onclick = () => { const a = V().aspect; S.views.forEach(v => setAspect(v, a)); markDirty(); draw(); };
$('psize').onchange = draw;
$('reset').onclick = () => { Object.assign(V(), saved[cur]); markDirty(); draw(); };
async function save(build) {
  $('status').textContent = build ? 'saving + rebuilding…' : 'saving…';
  const r = await (await fetch(build ? '/save_build' : '/save', {method: 'POST',
    body: JSON.stringify({aspect: S.aspect, views: S.views})})).json();
  $('status').textContent = r.msg; saved = JSON.parse(JSON.stringify(S.views)); dirty = false; renderSide();
}
$('save').onclick = () => save(false);
$('build').onclick = () => save(true);
window.addEventListener('resize', draw);
window.addEventListener('beforeunload', e => { if (dirty) { e.preventDefault(); e.returnValue = ''; } });
init();
</script></body></html>"""


if __name__ == "__main__":
    print("preparing full-res previews in", CACHE, "...")
    state()
    print("open http://localhost:%d   (Ctrl+C to stop)" % PORT)
    ThreadingHTTPServer(("127.0.0.1", PORT), H).serve_forever()


==> figsrc/render_inria.py <==
"""Render one COLMAP view of an Inria-format 3DGS model (point_cloud.ply: xyz, f_dc, f_rest, opacity, scale, rot)
with the FastGS build of diff-gaussian-rasterization, at the image's full resolution, for the teaser.

    python render_inria.py <point_cloud.ply> <scene_dir> <image name> <out.png> [sh_degree] [--orig]

--orig renders with the original graphdeco rasterizer (for original 3DGS models); the default is FastGS's.
--w2c=<file.npy> replaces the image's pose with a 4x4 COLMAP world-to-camera (novel views; intrinsics stay the image's).

The model is in COLMAP's world frame (Inria trainers do not renormalise it), so the view is built straight from
sparse/0: world-to-camera from images.bin, intrinsics from cameras.bin (PINHOLE / SIMPLE_PINHOLE / OPENCV
treated as pinhole), znear 0.01, zfar 100, black background, as in the reference renderer.
"""
import math, os, struct, sys
import numpy as np
import torch
from PIL import Image
from diff_gaussian_rasterization_fastgs import GaussianRasterizationSettings, GaussianRasterizer


def read_ply(path):
    with open(path, "rb") as f:
        names, n = [], 0
        while True:
            line = f.readline().decode("ascii").strip()
            if line.startswith("element vertex"):
                n = int(line.split()[2])
            elif line.startswith("property"):
                names.append(line.split()[2])
            elif line == "end_header":
                break
        data = np.frombuffer(f.read(n * 4 * len(names)), np.float32).reshape(n, len(names))
    col = {k: i for i, k in enumerate(names)}
    g = lambda ks: data[:, [col[k] for k in ks]]
    rest = sorted([k for k in names if k.startswith("f_rest_")], key=lambda k: int(k.split("_")[-1]))
    dc = g(["f_dc_0", "f_dc_1", "f_dc_2"])[:, None, :]
    fr = g(rest).reshape(n, 3, -1).transpose(0, 2, 1) if rest else np.zeros((n, 0, 3), np.float32)
    return dict(xyz=g(["x", "y", "z"]), dc=dc, rest=fr, opacity=g(["opacity"]),
                scale=g([k for k in names if k.startswith("scale_")]), rot=g([k for k in names if k.startswith("rot")]))


def read_colmap(sparse):
    cams = {}
    with open(os.path.join(sparse, "cameras.bin"), "rb") as f:
        for _ in range(struct.unpack("<Q", f.read(8))[0]):
            cid, model, w, h = struct.unpack("<iiQQ", f.read(24))
            npar = {0: 3, 1: 4, 2: 4, 3: 5, 4: 8, 5: 8}[model]
            p = struct.unpack("<" + "d" * npar, f.read(8 * npar))
            fx, fy = (p[0], p[0]) if model in (0, 2, 3) else (p[0], p[1])
            cams[cid] = (w, h, fx, fy)
    ims = {}
    with open(os.path.join(sparse, "images.bin"), "rb") as f:
        for _ in range(struct.unpack("<Q", f.read(8))[0]):
            iid, qw, qx, qy, qz, tx, ty, tz, cid = struct.unpack("<idddddddi", f.read(64))
            name = b""
            while (c := f.read(1)) != b"\x00":
                name += c
            npts = struct.unpack("<Q", f.read(8))[0]
            f.read(24 * npts)
            ims[name.decode()] = (np.array([qw, qx, qy, qz]), np.array([tx, ty, tz]), cid)
    return cams, ims


def qvec2R(q):
    w, x, y, z = q
    return np.array([[1 - 2 * y * y - 2 * z * z, 2 * x * y - 2 * w * z, 2 * x * z + 2 * w * y],
                     [2 * x * y + 2 * w * z, 1 - 2 * x * x - 2 * z * z, 2 * y * z - 2 * w * x],
                     [2 * x * z - 2 * w * y, 2 * y * z + 2 * w * x, 1 - 2 * x * x - 2 * y * y]])


ORIG = "--orig" in sys.argv
W2C_FILE = next((a.split("=", 1)[1] for a in sys.argv if a.startswith("--w2c=")), None)


def main():
    args = [a for a in sys.argv[1:] if a != "--orig" and not a.startswith("--w2c=")]
    ply, scene, name, out = args[:4]
    deg = int(args[4]) if len(args) > 4 else 3
    cams, ims = read_colmap(os.path.join(scene, "sparse", "0"))
    q, t, cid = ims[name]
    w, h, fx, fy = cams[cid]
    W2C = np.eye(4)
    W2C[:3, :3], W2C[:3, 3] = qvec2R(q), t
    if W2C_FILE:   # a novel pose (COLMAP world-to-camera, OpenCV axes) with this image's intrinsics
        W2C = np.load(W2C_FILE)
    fovx, fovy = 2 * math.atan(w / (2 * fx)), 2 * math.atan(h / (2 * fy))
    zn, zf = 0.01, 100.0
    tx, ty = math.tan(fovx / 2), math.tan(fovy / 2)
    P = np.zeros((4, 4))
    P[0, 0], P[1, 1] = 1 / tx, 1 / ty
    P[3, 2], P[2, 2], P[2, 3] = 1.0, zf / (zf - zn), -(zf * zn) / (zf - zn)
    dev = "cuda"
    view = torch.tensor(W2C.T, dtype=torch.float32, device=dev)          # Inria stores the transposes
    proj = view @ torch.tensor(P.T, dtype=torch.float32, device=dev)
    campos = torch.tensor(np.linalg.inv(W2C)[:3, 3], dtype=torch.float32, device=dev)
    m = read_ply(ply)
    T = lambda a: torch.tensor(np.ascontiguousarray(a), dtype=torch.float32, device=dev)
    xyz, dc, rest = T(m["xyz"]), T(m["dc"]), T(m["rest"])
    common = dict(means3D=xyz, means2D=torch.zeros_like(xyz), opacities=torch.sigmoid(T(m["opacity"])),
                  scales=torch.exp(T(m["scale"])), rotations=torch.nn.functional.normalize(T(m["rot"])))
    if ORIG:   # original 3DGS: its own rasterizer (3-sigma tile boxes, all SH in one tensor)
        import diff_gaussian_rasterization as o
        s = o.GaussianRasterizationSettings(image_height=h, image_width=w, tanfovx=tx, tanfovy=ty,
                                            bg=torch.zeros(3, device=dev), scale_modifier=1.0, viewmatrix=view,
                                            projmatrix=proj, sh_degree=deg, campos=campos, prefiltered=False,
                                            debug=False, antialiasing=False)
        with torch.no_grad():
            out_ = o.GaussianRasterizer(raster_settings=s)(shs=torch.cat([dc, rest], 1), **common)
    else:      # FastGS: compact tile boxes (mult 0.5, its default), DC and the rest passed separately
        s = GaussianRasterizationSettings(image_height=h, image_width=w, tanfovx=tx, tanfovy=ty,
                                          bg=torch.zeros(3, device=dev), scale_modifier=1.0, viewmatrix=view,
                                          projmatrix=proj, sh_degree=deg, campos=campos, mult=0.5, prefiltered=False,
                                          debug=False, get_flag=False, metric_map=torch.zeros(h * w, dtype=torch.int32, device=dev))
        with torch.no_grad():
            out_ = GaussianRasterizer(raster_settings=s)(dc=dc, shs=rest, **common)
    img = out_[0] if isinstance(out_, tuple) else out_
    a = (img.clamp(0, 1).permute(1, 2, 0).cpu().numpy() * 255).round().astype(np.uint8)
    Image.fromarray(a).save(out)
    print("wrote", out, a.shape, len(xyz), "splats")


if __name__ == "__main__":
    main()


==> figsrc/render_novel.py <==
"""Novel view for the teaser: orbit a dataset camera about a pivot in front of it (up and over, so it looks down
more steeply), then render that one pose with our model (GS-CUDA) and with Inria-format competitor models.

    python render_novel.py <out_dir> [--pitch DEG] [--yaw DEG] [--dist D] [--zoom Z] [--check]

The pose is built in COLMAP's frame (where the Inria models live) and mapped into the frame our trainer
normalised the scene to (train.json dataparser_transform, a scaled rigid map x_t = s R x + t), so every model
sees the same camera. --check renders the unmodified base view through both paths and reports how far our
mapped-pose render is from the dataset-pose render (should be ~0).
"""
import argparse, json, os, subprocess, sys
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
GS = r"C:\Users\Nicholas\Desktop\GS-CUDA"
SCENE_DIR = r"C:\Users\Nicholas\Desktop\3DGSDATASETS\360_v2\counter"
OURS_RUN = r"C:\Users\Nicholas\Desktop\RESULTS_ARCHIVE\cone_runs\bwd50\counter"
BASE = "DSCF5857.JPG"          # held-out view 0, the starting pose
COMP = {"litegs": (r"C:\Users\Nicholas\Downloads\competitor_plys\counter_litegs.ply", []),
        "lichtfeld": (r"C:\Users\Nicholas\Downloads\competitor_plys\counter_lichtfeld.ply", ["--orig"])}
sys.path.insert(0, HERE)
from render_inria import read_colmap, qvec2R  # noqa: E402


def rot(axis, deg):
    a = np.radians(deg)
    axis = axis / np.linalg.norm(axis)
    K = np.array([[0, -axis[2], axis[1]], [axis[2], 0, -axis[0]], [-axis[1], axis[0], 0]])
    return np.eye(3) + np.sin(a) * K + (1 - np.cos(a)) * K @ K


def novel_pose(pitch, yaw, dist, fwd):
    cams, ims = read_colmap(os.path.join(SCENE_DIR, "sparse", "0"))
    q, t, cid = ims[BASE]
    if cams[cid][:2] != (3115, 2076):
        raise SystemExit(f"{BASE}: camera {cams[cid][:2]} is not full resolution")
    R = qvec2R(q)
    C = -R.T @ t                                   # camera centre
    right, down, ahead = R[0], R[1], R[2]          # camera axes in world (OpenCV)
    pivot = C + fwd * ahead
    # orbit about the pivot: pitch about the camera's right axis (positive = up and over), yaw about its up axis
    Q = rot(-down, yaw) @ rot(right, -pitch)
    C2 = pivot + Q @ (C - pivot)
    C2 = pivot + (C2 - pivot) * dist
    R2 = R @ Q.T                                   # rotate the camera frame with the orbit
    W2C = np.eye(4)
    W2C[:3, :3], W2C[:3, 3] = R2, -R2 @ C2
    return W2C, cams[cid]


def to_train_frame(W2C):
    M = np.array(json.load(open(os.path.join(OURS_RUN, "train.json")))["dataparser_transform"], np.float64)
    A, tt = M[:3, :3], M[:3, 3]
    s = np.cbrt(np.linalg.det(A))
    Rm = A / s
    Rc, tc = W2C[:3, :3], W2C[:3, 3]
    out = np.eye(4)
    out[:3, :3] = Rc @ Rm.T
    out[:3, 3] = s * tc - Rc @ Rm.T @ tt           # camera coords scaled by s, which projection ignores
    return out.astype(np.float32)


def render_ours(W2C, cam, path):
    sys.path.insert(0, os.path.join(GS, "gscuda"))
    sys.path.insert(0, os.path.join(GS, "tools"))
    import gscuda
    from view_ply import load_ply_into
    from PIL import Image
    cfg = json.load(open(os.path.join(OURS_RUN, "config.json")))
    cfg["image_prefetch"] = False
    m = gscuda.Trainer()
    m.initialize(-1)
    m.set_train_config(cfg)
    load_ply_into(m, os.path.join(OURS_RUN, "v50.ply"))
    w, h, fx, fy = cam
    m.set_uniforms(3, to_train_frame(W2C), h, w, fx, fy, w / 2, h / 2, False)
    m.forward()
    px = np.array(m.pixel_state, copy=True)
    Image.fromarray((np.clip(px[:, :, :3], 0, 1) * 255).round().astype(np.uint8)).save(path)
    m.cleanup()


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("out")
    ap.add_argument("--pitch", type=float, default=25)
    ap.add_argument("--yaw", type=float, default=0)
    ap.add_argument("--dist", type=float, default=1.0)
    ap.add_argument("--fwd", type=float, default=1.5, help="pivot distance in front of the base camera (COLMAP units)")
    ap.add_argument("--check", action="store_true")
    ap.add_argument("--only-ours", action="store_true")
    ap.add_argument("--base", default="DSCF5857.JPG", help="dataset image whose pose is orbited")
    a = ap.parse_args()
    global BASE
    BASE = a.base
    os.makedirs(a.out, exist_ok=True)
    W2C, cam = novel_pose(0, 0, 1, a.fwd) if a.check else novel_pose(a.pitch, a.yaw, a.dist, a.fwd)
    np.save(os.path.join(a.out, "w2c.npy"), W2C)
    render_ours(W2C, cam, os.path.join(a.out, "ours.png"))
    if a.only_ours:
        return
    for name, (ply, extra) in COMP.items():
        subprocess.run([sys.executable, os.path.join(HERE, "render_inria.py"), ply, SCENE_DIR, BASE,
                        os.path.join(a.out, f"{name}.png"), "3", "--w2c=" + os.path.join(a.out, "w2c.npy")] + extra,
                       check=True)


if __name__ == "__main__":
    main()


==> figsrc/render_val.py <==
"""Render the held-out (val) views of a trained run with GS-CUDA, save full-res PNGs + GT copies, per-view PSNR.

    python render_val.py <scene_dir_with_ply> <ply_name> <out_dir> [view indices...]
"""
import json, os, sys
import numpy as np
import cv2

GS = r"C:\Users\Nicholas\Desktop\GS-CUDA"
sys.path.insert(0, os.path.join(GS, "gscuda"))
sys.path.insert(0, os.path.join(GS, "tools"))
import gscuda  # noqa
from view_ply import load_ply_into  # noqa

run, ply, out = sys.argv[1], sys.argv[2], sys.argv[3]
want = [int(x) for x in sys.argv[4:]]
os.makedirs(out, exist_ok=True)
cfg = json.load(open(os.path.join(run, "config.json")))
meta = json.load(open(os.path.join(run, "train.json")))
cfg["image_prefetch"] = False
m = gscuda.Trainer()
m.initialize(-1)
m.set_train_config(cfg)
n = load_ply_into(m, os.path.join(run, ply))
print("splats", n, "val", m.num_val)
res = {}
for i in (want or range(m.num_val)):
    m.render_val(i)
    px = np.array(m.pixel_state, copy=True)
    rgb = np.clip(px[:, :, :3], 0, 1)
    gt_path = meta["val_images"][i]["image_path"]
    gt = cv2.imread(gt_path)[:, :, ::-1].astype(np.float32) / 255.0
    if gt.shape[:2] != rgb.shape[:2]:
        gt = cv2.resize(gt, (rgb.shape[1], rgb.shape[0]), interpolation=cv2.INTER_AREA)
    q = np.round(rgb * 255) / 255
    psnr = -10 * np.log10(np.mean((q - gt) ** 2))
    res[i] = dict(psnr=float(psnr), name=os.path.basename(gt_path))
    cv2.imwrite(os.path.join(out, f"ours_{i:02d}.png"), (q[:, :, ::-1] * 255).astype(np.uint8))
    cv2.imwrite(os.path.join(out, f"gt_{i:02d}.png"), (gt[:, :, ::-1] * 255).round().astype(np.uint8))
    print(i, res[i])
json.dump(res, open(os.path.join(out, "psnr.json"), "w"), indent=1)
m.cleanup()

